Twisted $\mathcal{N}=1$ SCFTs and their AdS$_3$ duals

We study compactifications of an infinite family of four-dimensional $\mathcal{N}=1$ SCFTs on a Riemann surface in the presence of arbitrary background fluxes for global symmetries. The four-dimensional parent theories have holographic Sasaki-Einstein duals in type IIB string theory. We compute central charges and R-charges of baryonic operators in the resulting two-dimensional $\mathcal{N}=(0,2)$ theories in three distinct ways: from the field theory side utilizing c-extremization, its recently discovered geometric dual formulation, and holographically using new AdS$_3$ duals of two-dimensional field theories.

==> anc/_geometric_-c-extremization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    887490,      22707]
NotebookOptionsPosition[    860726,      22293]
NotebookOutlinePosition[    861062,      22308]
CellTagsIndexPosition[    861019,      22305]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Right central charge and R-charges via c-extremization", "Chapter",
 CellChangeTimes->{{3.736075632602769*^9, 3.7360756403312654`*^9}, {
  3.7796190333374434`*^9, 3.77961903875567*^9}, {3.7796191596322308`*^9, 
  3.779619160766572*^9}, {3.779686677834597*^9, 
  3.779686684185467*^9}},ExpressionUUID->"940d0924-b3db-414a-a33c-\
6ec538fcc310"],

Cell["\<\
In this chapter we compute the right-moving central charge and R-charges of \
baryonic operators of the 2d quiver gauge theories under consideration via \
c-extremization in the field theory. This corresponds to section 2 in the \
paper.

We now first define some generalities for the quiver gauge theories after \
which we distinguish different cases when applying the c-extremization.\
\>", "Text",
 CellChangeTimes->{{3.779619096092618*^9, 3.779619190116027*^9}, {
  3.779619430318335*^9, 3.779619430601604*^9}, {3.779619486816371*^9, 
  3.779619533223477*^9}, {3.779621999089076*^9, 
  3.779622001775722*^9}},ExpressionUUID->"6394263a-c8cd-45da-a01f-\
6882136e57bb"],

Cell[CellGroupData[{

Cell["General", "Section",
 CellChangeTimes->{{3.779619297778081*^9, 
  3.779619307732086*^9}},ExpressionUUID->"4c7101bd-4e34-4993-8aaa-\
044fd4c64dfb"],

Cell["\<\
In this section we define some generalities needed for the c-extremization.\
\>", "Text",
 CellChangeTimes->{{3.7796199066007023`*^9, 3.779619932608758*^9}, {
  3.7854930508886538`*^9, 
  3.785493051648584*^9}},ExpressionUUID->"cac82839-0425-4657-beae-\
714f9f3b4762"],

Cell[CellGroupData[{

Cell["Replacement rules", "Subsection",
 CellChangeTimes->{{3.779619935026297*^9, 
  3.77961994510361*^9}},ExpressionUUID->"36130cb1-d4ae-43fd-8be1-\
f312d15c206c"],

Cell["\<\
We first define some replacement rules. The first one is Bezout\
\[CloseCurlyQuote]s identity and the second one is the definition of the \
integer d.\
\>", "Text",
 CellChangeTimes->{{3.779619320633017*^9, 
  3.7796193976368933`*^9}},ExpressionUUID->"8a7a3ac2-e277-433f-a15f-\
3b98591d2077"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lrep", "=", " ", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "b"}], 
      RowBox[{"(", " ", 
       RowBox[{"1", "-", " ", 
        RowBox[{"c", " ", "k"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drep", "=", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", " ", 
     RowBox[{"a", "+", "b", "-", "c"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7639658482684937`*^9, 3.763965848932433*^9}, {
  3.779619401903727*^9, 3.779619402181044*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ea60d03e-40cf-4055-a2de-8fb96db34828"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Field charges and multiplicities", "Subsection",
 CellChangeTimes->{{3.7360765541248274`*^9, 
  3.736076578973184*^9}},ExpressionUUID->"cbbe718a-3c34-42f9-b160-\
ce352b330adc"],

Cell["\<\
We shall work in the convention that the fields of the quiver gauge theories \
are in the order\
\>", "Text",
 CellChangeTimes->{{3.736076597229677*^9, 3.736076620294731*^9}, {
  3.779619970772324*^9, 
  3.779620013670238*^9}},ExpressionUUID->"5904e29f-9d79-4bd4-af7f-\
a631c637fdbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["X", "1"], "=", "Z"}], ",", 
    RowBox[{
     SubscriptBox["X", "2"], "=", 
     SubscriptBox["U", "2"]}], ",", 
    RowBox[{
     SubscriptBox["X", "3"], "=", "Y"}], ",", 
    RowBox[{
     SubscriptBox["X", "4"], "=", 
     SubscriptBox["U", "1"]}], ",", " ", 
    SubscriptBox["V", "1"], ",", " ", 
    SubscriptBox["V", "2"], ",", " ", "\[Lambda]"}], "}"}], 
  "."}]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.7360766253214445`*^9, 3.7360766608577085`*^9}, 
   3.779620019889161*^9, {3.7802425544344473`*^9, 3.780242572043561*^9}, {
   3.7802426819005947`*^9, 
   3.78024268401518*^9}},ExpressionUUID->"72cc1412-d028-41c8-8f52-\
0f801424fdad"],

Cell["\<\
The multiplicities and charges of the fields (see table 1 in the paper) are \
given by\
\>", "Text",
 CellChangeTimes->{{3.736076587118211*^9, 3.736076594597739*^9}, {
   3.7796200900922194`*^9, 3.779620103625608*^9}, 3.783163723586708*^9, 
   3.7854930949307127`*^9},ExpressionUUID->"358879e3-74ff-4dfa-a7f6-\
c631b07ec84b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mult", "=", 
   RowBox[{"{", 
    RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", 
     RowBox[{"b", "-", "c"}], ",", 
     RowBox[{"c", "-", "a"}], ",", 
     RowBox[{"a", "+", "b"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1F1", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1F2", "=", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{
      RowBox[{"-", "k"}], "-", "l"}], ",", "0", ",", "l", ",", 
     RowBox[{"-", "l"}], ",", 
     RowBox[{"k", "+", "l"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1B", "=", 
   RowBox[{"{", 
    RowBox[{"b", ",", 
     RowBox[{"-", "d"}], ",", "a", ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"(", 
      RowBox[{"c", "-", "a"}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1R", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U1Rferm", "=", 
   RowBox[{"U1R", "-", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], 
     "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.736076667353323*^9, 3.736076694786625*^9}, 
   3.7493820035731707`*^9, {3.779620129644368*^9, 3.779620129930511*^9}, {
   3.779621129434033*^9, 3.77962114068005*^9}, {3.78024269442063*^9, 
   3.780242806420334*^9}, {3.7802428983022337`*^9, 3.780242929919718*^9}, {
   3.780243010284182*^9, 3.780243010826129*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9f539059-408f-49be-b629-d66957336cae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Topological twist", "Subsection",
 CellChangeTimes->{{3.779620207884486*^9, 
  3.779620221309442*^9}},ExpressionUUID->"3a8a7a4a-93ac-4618-b752-\
e9b505bafb3f"],

Cell["The topological twist (2.7) is given by", "Text",
 CellChangeTimes->{{3.7409212791962185`*^9, 3.740921286130409*^9}, {
  3.779620273605815*^9, 3.779620280036295*^9}, {3.785493131479115*^9, 
  3.785493131919121*^9}},ExpressionUUID->"6fc3904f-e73f-4883-b38b-\
ead7b3d96f50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tbackgr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "/", "2"}], " ", "U1Rferm"}], " ", "+", 
    RowBox[{"f1", " ", "U1F1"}], "+", 
    RowBox[{"f2", " ", "U1F2"}], "+", 
    RowBox[{"B", " ", "U1B"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.740921201824539*^9, 3.7409212436212626`*^9}, {
  3.74938205665829*^9, 3.749382066147309*^9}, {3.779621092297853*^9, 
  3.779621093367803*^9}, {3.779621145379225*^9, 3.7796211512261066`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"36c622d7-d0b1-45a0-a3ef-877a83785ad3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["C-extremization", "Section",
 CellChangeTimes->{{3.779621435457918*^9, 3.77962144413126*^9}, {
  3.7854931405728483`*^9, 
  3.785493141474957*^9}},ExpressionUUID->"a205b9d2-82a7-4b6c-bb2d-\
9784965e0289"],

Cell["\<\
We now perform the c-extremization to determine the right-moving central \
charge and R-charges.\
\>", "Text",
 CellChangeTimes->{{3.779621447189883*^9, 3.779621478623624*^9}, {
  3.77962198679504*^9, 3.77962198844405*^9}, {3.785493143383892*^9, 
  3.7854931442429457`*^9}},ExpressionUUID->"31e5ded2-b238-486b-b0ef-\
3e119318c1f5"],

Cell[CellGroupData[{

Cell["Trial R-charges", "Subsection",
 CellChangeTimes->{{3.779620207884486*^9, 3.779620221309442*^9}, {
  3.779620299636101*^9, 
  3.779620302312846*^9}},ExpressionUUID->"1dc936fe-7d73-41cd-bf92-\
62facfa1c8ba"],

Cell["The trial R-symmetry (2.11) is ", "Text",
 CellChangeTimes->{{3.740921291031394*^9, 3.740921304712309*^9}, {
  3.779621163887865*^9, 3.779621165643858*^9}, {3.7854931625673103`*^9, 
  3.785493162849745*^9}},ExpressionUUID->"1e9f820f-f558-4a0d-a1e8-\
2f7985af3958"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rtrial", "=", 
   RowBox[{"U1R", "+", 
    RowBox[{"\[Epsilon]1", " ", "U1F1"}], "+", 
    RowBox[{"\[Epsilon]2", " ", "U1F2"}], "+", 
    RowBox[{"\[Epsilon]B", " ", "U1B"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rtrialferm", "=", 
   RowBox[{"U1Rferm", "+", 
    RowBox[{"\[Epsilon]1", " ", "U1F1"}], "+", 
    RowBox[{"\[Epsilon]2", " ", "U1F2"}], " ", "+", 
    RowBox[{"\[Epsilon]B", " ", "U1B"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7409213434740477`*^9, 3.7409214098166876`*^9}, {
   3.749382069242485*^9, 3.74938209270544*^9}, 3.7796203403890743`*^9, {
   3.779621155121625*^9, 3.779621199690526*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bcad71b3-9cdd-4fd9-b879-5c4132db76d5"],

Cell["\<\
The R-charges of the terms appearing in the superpotential should sum to 2\
\>", "Text",
 CellChangeTimes->{{3.7360769345518227`*^9, 3.736076941455925*^9}, {
   3.7360770545545015`*^9, 3.7360770672348747`*^9}, 
   3.768136067747316*^9},ExpressionUUID->"80902e9f-1c98-4868-9306-\
acc1af420306"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Rtrial", "[", 
       RowBox[{"[", "j1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}],
     "/.", "drep"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Y", " ", "Z", " ", 
    SubscriptBox["U", "1"], " ", 
    SubscriptBox["U", "2"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Rtrial", "[", 
       RowBox[{"[", "j1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "/.", 
    "drep"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Y", " ", 
    SubscriptBox["U", "1"], " ", 
    SubscriptBox["U", "2"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Rtrial", "[", 
       RowBox[{"[", "j1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "6"}], "}"}]}], "}"}]}], "]"}], "/.", 
    "drep"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Y", " ", 
    SubscriptBox["V", "1"], "  ", 
    SubscriptBox["V", "2"]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7360770517854643`*^9, 3.7360770709656205`*^9}, {
  3.736077119884777*^9, 3.7360771318236156`*^9}, {3.736077262123907*^9, 
  3.7360773036135483`*^9}, {3.7360773404317875`*^9, 3.7360774414174128`*^9}, {
  3.740921452768406*^9, 3.74092147292021*^9}, {3.749382110751999*^9, 
  3.7493821169954653`*^9}, {3.779620614452359*^9, 3.779620618169957*^9}, {
  3.7796212057836657`*^9, 3.779621213612214*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5cbd08eb-4148-4e35-8f63-0d66c626382d"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.7360772766456347`*^9, 3.7360773040168595`*^9}, {
   3.7360773435610847`*^9, 3.7360774031241035`*^9}, 3.737797044817072*^9, 
   3.737797133134839*^9, 3.737797191561123*^9, 3.7391902927074804`*^9, {
   3.7409214748744173`*^9, 3.740921493709103*^9}, 3.749382121749773*^9, 
   3.763965776626589*^9, 3.7639658540385685`*^9, 3.779620578097139*^9, 
   3.779620618654949*^9, 3.7796213069339123`*^9, 3.7796263945920687`*^9, 
   3.779686704229061*^9, 3.780243026196404*^9, 3.7831637306904917`*^9, 
   3.783165465726327*^9, 3.783242354926075*^9, 3.783263365422649*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f9154531-ddfb-4c8d-8c7a-e5319daf4ec5"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"k", " ", "\[Epsilon]2"}], "-", 
  RowBox[{"l", " ", "\[Epsilon]2"}], "+", 
  RowBox[{"b", " ", "\[Epsilon]B"}], "+", 
  RowBox[{"c", " ", "\[Epsilon]B"}]}]], "Output",
 CellChangeTimes->{{3.7360772766456347`*^9, 3.7360773040168595`*^9}, {
   3.7360773435610847`*^9, 3.7360774031241035`*^9}, 3.737797044817072*^9, 
   3.737797133134839*^9, 3.737797191561123*^9, 3.7391902927074804`*^9, {
   3.7409214748744173`*^9, 3.740921493709103*^9}, 3.749382121749773*^9, 
   3.763965776626589*^9, 3.7639658540385685`*^9, 3.779620578097139*^9, 
   3.779620618654949*^9, 3.7796213069339123`*^9, 3.7796263945920687`*^9, 
   3.779686704229061*^9, 3.780243026196404*^9, 3.7831637306904917`*^9, 
   3.783165465726327*^9, 3.783242354926075*^9, 3.783263365426564*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"07e19a59-0eb4-4d25-9d89-2de18073f329"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"k", " ", "\[Epsilon]2"}], "+", 
    RowBox[{"l", " ", "\[Epsilon]2"}], "+", 
    RowBox[{"b", " ", "\[Epsilon]B"}], "-", 
    RowBox[{"c", " ", "\[Epsilon]B"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7360772766456347`*^9, 3.7360773040168595`*^9}, {
   3.7360773435610847`*^9, 3.7360774031241035`*^9}, 3.737797044817072*^9, 
   3.737797133134839*^9, 3.737797191561123*^9, 3.7391902927074804`*^9, {
   3.7409214748744173`*^9, 3.740921493709103*^9}, 3.749382121749773*^9, 
   3.763965776626589*^9, 3.7639658540385685`*^9, 3.779620578097139*^9, 
   3.779620618654949*^9, 3.7796213069339123`*^9, 3.7796263945920687`*^9, 
   3.779686704229061*^9, 3.780243026196404*^9, 3.7831637306904917`*^9, 
   3.783165465726327*^9, 3.783242354926075*^9, 3.783263365429062*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"82060728-cc16-4d99-ae46-23101a3515bd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Trial central charge", "Subsection",
 CellChangeTimes->{{3.779620812688601*^9, 
  3.779620822108807*^9}},ExpressionUUID->"96049705-51c5-4e99-b93e-\
a4d7250b266b"],

Cell["The trial central charge (2.14) is given by", "Text",
 CellChangeTimes->{{3.736077448742835*^9, 3.7360774533262215`*^9}, {
  3.7796208412804613`*^9, 3.779620849184555*^9}, {3.785493178232394*^9, 
  3.785493178487629*^9}},ExpressionUUID->"2c832c1b-9758-4bf9-8986-\
b3b7567ff110"],

Cell[BoxData[
 RowBox[{
  RowBox[{"crtrial", "=", 
   RowBox[{
    RowBox[{"-", "3"}], " ", "\[Eta]g", " ", 
    RowBox[{"NN", "^", "2"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mult", "[", 
          RowBox[{"[", "j1", "]"}], "]"}], 
         RowBox[{"Tbackgr", "[", 
          RowBox[{"[", "j1", "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"Rtrialferm", "[", 
           RowBox[{"[", "j1", "]"}], "]"}], "^", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", "7"}], "}"}]}], "]"}], ")"}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7360774636248074`*^9, 3.73607750142677*^9}, {
   3.7360775837716007`*^9, 3.736077586690775*^9}, 3.740921500717043*^9, 
   3.7409216972063627`*^9, {3.7493821293156567`*^9, 3.7493821371116266`*^9}, 
   3.779620882957274*^9, {3.779621218817131*^9, 3.7796212333069267`*^9}, {
   3.779621264203223*^9, 3.7796212787714357`*^9}, {3.7796213120746727`*^9, 
   3.77962131462621*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"aa565f15-1906-404d-9cc3-522f0a6c8e7a"],

Cell["We have denoted the N of the SU (N) nodes by NN.", "Text",
 CellChangeTimes->{{3.77962098363535*^9, 
  3.779621004840352*^9}},ExpressionUUID->"5f53b19a-4191-4eb7-b07c-\
ab221db3dbd3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining right-moving central charge and R-charges", "Subsection",
 CellChangeTimes->{{3.73607751476863*^9, 3.736077526416232*^9}, {
  3.763965876172942*^9, 3.7639658828488007`*^9}, {3.779621584573565*^9, 
  3.7796216027170877`*^9}, {3.779621637563621*^9, 3.779621643286477*^9}, {
  3.7796221194501867`*^9, 
  3.779622121693428*^9}},ExpressionUUID->"e3290809-dfd0-4130-8ef8-\
0eb2bf74d235"],

Cell[TextData[{
 "We now determine for which values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], ","}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "28accc7b-9353-48fa-93e6-db7d5dff081c"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e992f998-f888-4199-b988-300ef17bf6c4"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "B"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5afea28c-4efa-4885-bcc2-b416b885ab24"],
 " the trial central charge is optimized."
}], "Text",
 CellChangeTimes->{{3.73607752760911*^9, 3.736077578002363*^9}, 
   3.740921541976924*^9, 3.7639658614865575`*^9, {3.7639658925676575`*^9, 
   3.7639658972316394`*^9}, {3.779621659076325*^9, 
   3.779621719181238*^9}},ExpressionUUID->"4bd71a24-7bd5-4049-8dce-\
b977e0aec2ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"crtrial", ",", "\[Epsilon]1"}], "]"}], "\[Equal]", 
               "0"}], "/.", "lrep"}], "/.", "drep"}], "]"}], ",", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"crtrial", ",", "\[Epsilon]2"}], "]"}], "\[Equal]", 
               "0"}], "/.", "lrep"}], "/.", "drep"}], "]"}], ",", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"crtrial", ",", "\[Epsilon]B"}], "]"}], "\[Equal]", 
               "0"}], "/.", "lrep"}], "/.", "drep"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]1", ",", "\[Epsilon]2", ",", "\[Epsilon]B"}], 
          "}"}]}], "]"}], "/.", "drep"}], "/.", " ", "lrep"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.736077591182091*^9, 3.7360776418065176`*^9}, {
  3.7360777171982355`*^9, 3.736077740815683*^9}, {3.740921519252779*^9, 
  3.7409215362050433`*^9}, {3.740921572900461*^9, 3.740921578199373*^9}, {
  3.7409216318941584`*^9, 3.7409216741933947`*^9}, {3.749382144622308*^9, 
  3.749382164026166*^9}, {3.7639659225258503`*^9, 3.763965957781514*^9}, {
  3.779621730988841*^9, 3.779621785002142*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b260704b-9834-4a0e-a8b2-f80c71ab9db7"],

Cell["\<\
The right-moving central charge is then given by the extremal value of the \
trial central charge:\
\>", "Text",
 CellChangeTimes->{{3.779621823844993*^9, 3.779621856959323*^9}, {
  3.779621977480111*^9, 
  3.77962197925484*^9}},ExpressionUUID->"a50bf5e8-84f8-4efc-8bc2-\
73028a22d41e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"crcextr", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"crtrial", "/.", "sol\[Epsilon]"}], "/.", "lrep"}], "/.", 
    "drep"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7360776745657153`*^9, 3.736077680286929*^9}, {
  3.7360777573131003`*^9, 3.7360778057959285`*^9}, {3.7409217546335754`*^9, 
  3.7409217578003707`*^9}, {3.749382169369317*^9, 3.7493821799004073`*^9}, {
  3.7639659654193306`*^9, 3.7639659778275595`*^9}, {3.7639762168480763`*^9, 
  3.763976224909957*^9}, {3.779621859539282*^9, 3.779621893306487*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"69067e81-82d3-46e8-a223-0adf1e32140f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", " ", 
    SuperscriptBox["NN", "2"], " ", "\[Eta]g", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
            ")"}]}]}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
       SuperscriptBox["f1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "-", 
      RowBox[{"a", " ", "b", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "c", " ", "k"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["k", "3"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "+", 
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "f1"}], "+", 
               RowBox[{"6", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "c", " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["k", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["k", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", "c", " ", "k"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "\[Kappa]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "f2", " ", 
             SuperscriptBox["k", "2"], " ", "\[Kappa]"}], "+", 
            RowBox[{"c", " ", "f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}], " ", "\[Kappa]"}], 
            "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], 
            "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "f2"}], "+", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"5", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"f2", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
               "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["f2", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "c", " ", "f2", " ", "k", " ", "\[Kappa]"}], 
               "-", 
               RowBox[{"c", " ", 
                SuperscriptBox["\[Kappa]", "2"]}], "+", 
               RowBox[{"2", " ", "f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"8", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                  RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["f2", "4"], " ", "k", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
            ")"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "c", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k"}], "+", "\[Kappa]", "-", 
               RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "32"}], " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "-", 
            RowBox[{"4", " ", "B", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"8", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               "\[Kappa]", "-", 
               RowBox[{"2", " ", "c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], 
            "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"7", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", "f1"}], "+", 
                  RowBox[{"16", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"11", " ", "c", " ", "k"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
            RowBox[{"k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]"}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Kappa]"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "c", " ", 
          SuperscriptBox["f2", "4"], " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "-", 
         RowBox[{"8", " ", "b", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f2", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "c", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"5", " ", "c", " ", "k"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "c", " ", "k"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
            ")"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "-", 
               RowBox[{"3", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"20", " ", "c", " ", "k"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "3"], " ", 
                SuperscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "f1"}], "+", 
                  RowBox[{"3", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"7", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", "f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f2", " ", 
                SuperscriptBox["k", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                 ")"}]}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["f2", "2"], " ", "k", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", "f2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "c", " ", "k"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["c", "2"], " ", 
                   SuperscriptBox["k", "2"]}]}], ")"}], " ", "\[Kappa]"}], 
               "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f2"}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", "f1"}], "+", 
                  RowBox[{"13", " ", "f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", "f1"}], "+", 
                  RowBox[{"15", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["f1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"8", " ", "c", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                 ")"}]}], "-", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "c", " ", "f2", " ", 
                   SuperscriptBox["k", "2"]}], "+", "\[Kappa]", "-", 
                  RowBox[{"4", " ", "c", " ", "k", " ", "\[Kappa]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "f1"}], "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["f2", "2"], " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  RowBox[{"8", " ", "f2", " ", "k", " ", "\[Kappa]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Kappa]", "2"]}], "+", 
                  RowBox[{"8", " ", "f1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["f2", "2"], " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", "f2", " ", "k", " ", "\[Kappa]"}], "-", 
                  SuperscriptBox["\[Kappa]", "2"], "+", 
                  RowBox[{"2", " ", "f1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox["B", "4"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"f1", " ", "\[Kappa]"}], "+", 
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f2", "2"], "-", 
               RowBox[{"2", " ", "c", " ", "f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "f1"}], "+", 
                  RowBox[{"5", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"28", " ", "f1", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["f2", "2"], " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  RowBox[{"3", " ", "f1", " ", "\[Kappa]"}], "+", 
                  RowBox[{"5", " ", "f2", " ", "k", " ", "\[Kappa]"}], "-", 
                  SuperscriptBox["\[Kappa]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"4", " ", "B", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"2", " ", "f1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "f2", " ", "k"}], "+", 
                    "\[Kappa]"}], ")"}]}], "+", 
                  RowBox[{"f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "f2", " ", "k"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", "f2", "-", 
            RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2", " ", "k"}], "+", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"8", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "B"}], " ", "c"}], "+", "f1"}], ")"}]}], "-", 
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "-", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{
            "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"3", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
               RowBox[{"c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7360777691218243`*^9, 3.7360778063223352`*^9}, 
   3.737797214921163*^9, 3.7391903127202864`*^9, 3.740921758657421*^9, 
   3.749382180798372*^9, 3.7639659970147777`*^9, 3.7639742973883524`*^9, {
   3.7639762119071083`*^9, 3.763976225676454*^9}, 3.779621917384116*^9, 
   3.779626429192842*^9, 3.779686740121253*^9, 3.780243059188102*^9, 
   3.783163769833473*^9, 3.783165518878804*^9, 3.783242397354231*^9, 
   3.783263400186925*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"c6e881c6-b9e0-4399-a094-1ad916f0fe88"]
}, Open  ]],

Cell[TextData[{
 "The R-charges are given by evaluating the trial R-charges in the determined \
values for  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], ","}], TraditionalForm]],ExpressionUUID->
  "8c446fcf-1113-4fef-b0e3-f5f4c0ab3ce2"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "2"], TraditionalForm]],ExpressionUUID->
  "b5f4c08a-e31c-4b13-a95c-20d041a56e45"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "B"], TraditionalForm]],ExpressionUUID->
  "2f65d59b-d4c7-481f-8b10-1fe3b7bea533"],
 "."
}], "Text",
 CellChangeTimes->{{3.7360778207129803`*^9, 3.736077824184518*^9}, {
  3.7796219266941633`*^9, 3.779621945555192*^9}, {3.7796220426405067`*^9, 
  3.779622062348434*^9}},ExpressionUUID->"ed5a072e-4278-464d-bb52-\
a54089cc0c03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rchargescextr", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rtrial", "/.", "sol\[Epsilon]"}], "/.", "lrep"}], "/.", 
    "drep"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.736077827426916*^9, 3.736077848454483*^9}, {
  3.7377972399567003`*^9, 3.7377972462464604`*^9}, {3.7409217809547462`*^9, 
  3.7409217979002757`*^9}, {3.7493821843462286`*^9, 3.749382191053708*^9}, {
  3.7639659867216997`*^9, 3.763965996195281*^9}, {3.763966033002472*^9, 
  3.763966060898735*^9}, {3.779622068464026*^9, 3.77962208862471*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c5f5ff03-0d5a-48d9-9c3d-283e120bd56a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "B"}], "+", 
           RowBox[{"f2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "b", " ", 
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "b", " ", "B", " ", "c"}], "-", 
           RowBox[{"2", " ", "f2"}], "+", 
           RowBox[{"4", " ", "c", " ", "f2", " ", "k"}], "-", 
           RowBox[{"b", " ", "\[Kappa]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["B", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "B", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                 "\[Kappa]"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"k", " ", "\[Kappa]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                 "\[Kappa]"}], ")"}]}], "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
                 RowBox[{"f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                 "\[Kappa]", "-", 
                 RowBox[{"2", " ", "c", " ", "k", " ", "\[Kappa]"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", 
                 RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}],
                " ", "\[Kappa]"}], "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{"f2", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "f1"}], "-", 
                    RowBox[{"3", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["B", "2"], " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "f2", " ", "k"}], "-", 
              RowBox[{"2", " ", "f1", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
              RowBox[{"c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Kappa]"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["f1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "c", " ", "f1", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
              RowBox[{"f2", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Kappa]"}], "+", 
              RowBox[{"B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "f1"}], "-", 
                    RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "f1", " ", "k"}], "+", 
                    RowBox[{"3", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}],
               "+", 
              RowBox[{"f1", " ", "\[Kappa]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}],
               "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", "\[Kappa]"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["f1", "2"]}], "+", 
                    RowBox[{"8", " ", "f1", " ", "f2", " ", "k"}], "-", 
                    RowBox[{"2", " ", "f1", " ", "\[Kappa]"}], "-", 
                    RowBox[{"3", " ", "f2", " ", "k", " ", "\[Kappa]"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", "f2", "-", 
            RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2", " ", "k"}], "+", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"8", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "B"}], " ", "c"}], "+", "f1"}], ")"}]}], "-", 
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "-", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{
            "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"3", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
               RowBox[{"c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "b", " ", "B", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["f2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "B", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "+", 
           RowBox[{"b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
              "\[Kappa]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "B", " ", "c"}], "+", 
              RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}], "+", 
           RowBox[{"b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "B", " ", 
               SuperscriptBox["c", "2"], " ", "k"}], "+", 
              RowBox[{"2", " ", "c", " ", "f2", " ", 
               SuperscriptBox["k", "2"]}], "+", 
              RowBox[{"f1", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "-", 
              "\[Kappa]", "+", 
              RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f1", "+", 
                 RowBox[{"f2", " ", "k"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}], "+", 
              RowBox[{"B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f1"}], "+", 
                 RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["f2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["B", "2"], " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f1", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"10", " ", "B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f2"}], "+", 
                 RowBox[{"2", " ", "c", " ", "f2", " ", "k"}], "-", 
                 RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"9", " ", "c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", 
                 RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}],
                " ", "\[Kappa]"}], "+", 
              RowBox[{"c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                    "\[Kappa]"}], ")"}], "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "f1"}], "-", 
                    RowBox[{"16", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", "f1"}], "+", 
                    RowBox[{"8", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "3"]}], "+", 
              RowBox[{"f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "f1"}], "+", 
                    RowBox[{"2", " ", "f2", " ", "k"}], "-", 
                    RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
              RowBox[{"B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "f1"}], "+", 
                    RowBox[{"18", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "c", " ", 
            SuperscriptBox["f2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["B", "2"], " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "f2"}], "+", 
              RowBox[{"8", " ", "B", " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "f1"}], "+", 
                 RowBox[{"5", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", "f1"}], "-", 
                 RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "f2", " ", 
               RowBox[{"(", 
                RowBox[{"f1", "+", 
                 RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["f1", "2"], "+", 
                 RowBox[{"f2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                   ")"}]}], "+", 
                 RowBox[{"f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["f1", "2"]}], "+", 
                 RowBox[{"f2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                   ")"}]}], "+", 
                 RowBox[{"f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"14", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "f1"}], "+", 
                    RowBox[{"28", " ", "f2", " ", "k"}], "-", 
                    RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", "f1"}], "-", 
                    RowBox[{"16", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "4"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "3"]}], "-", 
              RowBox[{"f2", " ", "\[Kappa]"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["f1", "2"]}], "+", 
                 RowBox[{"4", " ", "f1", " ", "f2", " ", "k"}], "+", 
                 RowBox[{"f1", " ", "\[Kappa]"}], "+", 
                 RowBox[{"f2", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
              RowBox[{"B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "f1"}], "+", 
                    RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["B", "3"], " ", 
               SuperscriptBox["c", "4"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "c", " ", "f1"}], "-", 
                 RowBox[{"7", " ", "f2"}], "+", 
                 RowBox[{"10", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], 
              "+", 
              RowBox[{"f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", 
                 RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}],
                " ", "\[Kappa]"}], "-", 
              RowBox[{"c", " ", "f1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "f1", " ", "f2", " ", "k"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["f2", "2"], " ", 
                  SuperscriptBox["k", "2"]}], "-", 
                 RowBox[{"2", " ", "f1", " ", "\[Kappa]"}], "-", 
                 RowBox[{"2", " ", "f2", " ", "k", " ", "\[Kappa]"}], "+", 
                 SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["f2", "2"]}], "+", 
                 RowBox[{"c", " ", "f2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "f1"}], "-", 
                    RowBox[{"12", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["f1", "2"]}], "+", 
                    RowBox[{"20", " ", "f1", " ", "f2", " ", "k"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["f2", "2"], " ", 
                    SuperscriptBox["k", "2"]}], "+", 
                    RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["B", "2"], " ", "c"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{"f1", "+", 
              RowBox[{"c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
                 RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
              RowBox[{"f1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["B", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "c", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "B", " ", 
               SuperscriptBox["c", "2"]}], "+", "f2", "-", 
              RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["f2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["B", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "f2", " ", "k"}], "+", 
              RowBox[{"8", " ", "B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
              RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "4"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{"B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
                 RowBox[{"2", " ", "f2"}], "-", 
                 RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", 
                 RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}],
                " ", "\[Kappa]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["B", "3"], " ", 
               SuperscriptBox["c", "3"]}], "+", 
              RowBox[{"8", " ", "B", " ", "f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
                 RowBox[{"f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["B", "2"], " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"f1", "+", 
                    RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                 "\[Kappa]"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{"f2", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"f1", "+", 
                    RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{"f1", "+", 
                    RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"f2", " ", 
               SuperscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2"}], "+", 
                 RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["B", "2"], " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "B"}], " ", "c"}], "+", "f1"}], ")"}]}], "-", 
           RowBox[{"4", " ", "c", " ", 
            SuperscriptBox["f2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["f2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"f2", "-", 
              RowBox[{"4", " ", "B", " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", 
                 RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{"f1", "+", 
                 RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["b", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["B", "3"], " ", 
               SuperscriptBox["c", "3"]}], "+", 
              RowBox[{
              "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "c", " ", "f1"}], "-", 
                 RowBox[{"2", " ", "f2"}], "+", 
                 RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"f1", " ", "\[Kappa]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"f1", "+", 
                    RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["f1", "2"]}], "+", 
                 RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["f2", "2"], " ", 
                  SuperscriptBox["k", "2"]}], "-", 
                 RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["f1", "2"]}], "+", 
                 RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["f2", "2"], " ", 
                  SuperscriptBox["k", "2"]}], "-", 
                 RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["B", "3"], " ", 
               SuperscriptBox["c", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", "f1"}], "-", 
                 RowBox[{"3", " ", "f2"}], "+", 
                 RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
                 RowBox[{"f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"f1", " ", "f2", " ", 
               RowBox[{"(", 
                RowBox[{"f1", "-", 
                 RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                    "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         SuperscriptBox["f1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "B", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["f2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "+", 
           RowBox[{"b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
              "\[Kappa]"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "-", 
              RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", "f1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["B", "2"], " ", "c"}], "-", 
           RowBox[{"2", " ", "c", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "f1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
              RowBox[{"c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f2", " ", "k"}], "-", 
                 RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{"\[Kappa]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}],
               "-", 
              RowBox[{"2", " ", "B", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "-", 
                 RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"B", " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "-", 
                 RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                ")"}]}], "+", 
              RowBox[{"f2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "f2", " ", "k"}], "-", 
                    RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}], "+", 
                 "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["f2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"f1", "-", 
              RowBox[{"f2", " ", "k"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["B", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", "B", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", 
               SuperscriptBox["c", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1"}], "+", 
                 RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}],
                " ", "\[Kappa]"}], "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{"f2", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "f1"}], "-", 
                    RowBox[{"5", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "b", " ", "f2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["f2", "2"], " ", 
               SuperscriptBox["k", "2"]}], "+", 
              RowBox[{"f1", " ", "\[Kappa]"}], "+", 
              RowBox[{"2", " ", "c", " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f1", " ", "f2", " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["f2", "2"], " ", 
                  SuperscriptBox["k", "2"]}], "-", 
                 RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "+", 
              RowBox[{"B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "f1"}], "+", 
                    RowBox[{"8", " ", "f2", " ", "k"}], "-", 
                    RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "f1"}], "-", 
                    RowBox[{"8", " ", "f2", " ", "k"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                 "\[Kappa]"}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["B", "2"], " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                 RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "B", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "f1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"6", " ", "c", " ", "k"}]}], ")"}]}], "-", 
                    RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}], "+", 
                 RowBox[{"f2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "f2", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                    "\[Kappa]", "-", 
                    RowBox[{"3", " ", "c", " ", "k", " ", "\[Kappa]"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", "f2", "-", 
            RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2", " ", "k"}], "+", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"8", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "B"}], " ", "c"}], "+", "f1"}], ")"}]}], "-", 
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "-", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{
            "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"3", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
               RowBox[{"c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b", " ", "B", " ", "c"}], "-", 
         RowBox[{"2", " ", "f2"}], "+", 
         RowBox[{"4", " ", "c", " ", "f2", " ", "k"}], "-", 
         RowBox[{"b", " ", "\[Kappa]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "B", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", "c"}], "-", 
            RowBox[{"2", " ", "f1"}], "-", 
            RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}], 
         "+", 
         RowBox[{"b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", "k"}], "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}],
             "+", "\[Kappa]"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Kappa]"}]}], ")"}]}],
          "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", "B", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "f2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}], " ", "\[Kappa]"}], "-", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "f1"}], "+", 
               RowBox[{"14", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"7", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"c", " ", "k"}]}], ")"}], " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "+", 
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"8", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
                "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2"}], "-", 
            RowBox[{"8", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"3", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}],
             "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"2", " ", "B", " ", "f2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}], " ", "\[Kappa]"}], "-", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "f1"}], "+", 
               RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "f2"}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", "f1"}], "+", 
                  RowBox[{"16", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "\[Kappa]"}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"3", " ", "f1", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["f1", "2"], "+", 
                  RowBox[{"2", " ", "f1", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f2", " ", "k"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "\[Kappa]"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["f1", "2"]}], "-", 
                  RowBox[{"4", " ", "f1", " ", "f2", " ", "k"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["f2", "2"], " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "f2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"16", " ", "f1", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "f2", " ", "k"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", "f2", "-", 
            RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2", " ", "k"}], "+", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "-", 
            RowBox[{"8", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"B", " ", "c"}], "-", "f1"}], ")"}]}], "+", 
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "-", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{
            "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"3", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
               RowBox[{"c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "b", " ", "B", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["f2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "-", 
         RowBox[{"b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
            "\[Kappa]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", "k"}], "+", 
            RowBox[{"2", " ", "c", " ", "f2", " ", 
             SuperscriptBox["k", "2"]}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "-", "\[Kappa]", 
            "+", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"6", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"10", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"2", " ", "c", " ", "f2", " ", "k"}], "-", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["k", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"9", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "f1", " ", "\[Kappa]"}], "-", 
            SuperscriptBox["\[Kappa]", "2"], "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "f1"}], "-", 
                  RowBox[{"20", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "f1"}], "+", 
                  RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f2", " ", "k"}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"12", " ", "c", " ", "k"}]}], ")"}]}], "+", 
               "\[Kappa]", "-", 
               RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"24", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2"}], "-", 
            RowBox[{"8", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}],
             "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "f1"}], "+", 
               RowBox[{"5", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", 
            RowBox[{"6", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f1", " ", "f2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f1", "2"], "+", 
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "f2", " ", "k"}], "-", 
                  RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"2", " ", "f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "f1"}], "+", 
                  RowBox[{"28", " ", "f2", " ", "k"}], "-", 
                  RowBox[{"2", " ", "\[Kappa]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", "f1"}], "-", 
                  RowBox[{"16", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"12", " ", "f1", " ", "f2", " ", "k"}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}], "-", 
               RowBox[{"2", " ", "f2", " ", "k", " ", "\[Kappa]"}]}], ")"}]}],
             "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", "f1"}], "-", 
                  RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "c", " ", "f1"}], "-", 
               RowBox[{"7", " ", "f2"}], "+", 
               RowBox[{"10", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            
            RowBox[{"f2", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "c", " ", "f2", " ", 
                SuperscriptBox["k", "2"]}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["f1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"8", " ", "c", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "\[Kappa]"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["f2", "2"], " ", 
                   SuperscriptBox["k", "2"]}], "-", 
                  RowBox[{"6", " ", "f2", " ", "k", " ", "\[Kappa]"}], "+", 
                  SuperscriptBox["\[Kappa]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["f1", "2"]}], "-", 
                  RowBox[{"f1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"28", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                    ")"}]}], "+", 
                  RowBox[{"f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "f2", " ", "k"}], "+", 
                    RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", "f2", "-", 
            RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", "\[Kappa]"}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2", " ", "k"}], "+", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"8", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "B"}], " ", "c"}], "+", "f1"}], ")"}]}], "-", 
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "-", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{
            "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"3", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
               RowBox[{"c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b", " ", "B", " ", "c"}], "-", 
         RowBox[{"2", " ", "f2"}], "+", 
         RowBox[{"4", " ", "c", " ", "f2", " ", "k"}], "-", 
         RowBox[{"b", " ", "\[Kappa]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", "c"}], "-", 
            RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
         RowBox[{"b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", "k"}], "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}],
             "+", "\[Kappa]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}]}],
             "+", 
            RowBox[{"f2", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Kappa]"}]}], ")"}]}],
          "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"6", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "f2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["k", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"7", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "f2", " ", "k", " ", "\[Kappa]"}], "+", 
            SuperscriptBox["\[Kappa]", "2"], "-", 
            RowBox[{"c", " ", "k", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}],
             "-", 
            RowBox[{"2", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f1"}], "+", 
               RowBox[{"8", " ", "f2", " ", "k"}], "+", 
               RowBox[{"3", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"f2", " ", "k", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "f1"}], "+", 
                  RowBox[{"20", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "f2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", "f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
                  RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "B", " ", "c"}], "-", 
            RowBox[{"6", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2"}], "-", 
            RowBox[{"8", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"3", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}],
             "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "f1"}], "+", 
               RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["f1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"4", " ", "c", " ", "f2", " ", "k"}], "+", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}], "+", 
            RowBox[{"c", " ", "f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "+", 
               SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["f2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["f1", "2"], "+", 
                  RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["f2", "2"], " ", 
                   SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
               RowBox[{"c", " ", "f2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "f1"}], "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["f1", "2"], "+", 
               RowBox[{"4", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", " ", "k"}], "+", "\[Kappa]"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"8", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "f2"}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "f1"}], "+", 
                  RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", "f1"}], "+", 
                  RowBox[{"16", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", "f1"}], "-", 
                  RowBox[{"10", " ", "f2", " ", "k"}], "+", "\[Kappa]"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "\[Kappa]"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["f1", "2"]}], "+", 
                  RowBox[{"8", " ", "f1", " ", "f2", " ", "k"}], "-", 
                  RowBox[{"f2", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["B", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{"f1", "+", 
            RowBox[{"c", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "B", " ", "c"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", "k"}], "+", 
            RowBox[{"f1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "-", "\[Kappa]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["B", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B", " ", 
             SuperscriptBox["c", "2"]}], "+", "f2", "-", 
            RowBox[{"3", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f2", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "B", " ", "c"}], "+", "\[Kappa]"}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f2", " ", "k"}], "+", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", "\[Kappa]", "-", 
            RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "-", 
            RowBox[{"8", " ", "B", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"4", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "B", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"B", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "c", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"8", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"2", " ", "f2", " ", "k"}], "-", "\[Kappa]"}], ")"}], 
             " ", "\[Kappa]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", 
             RowBox[{"(", 
              RowBox[{"f2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f2", " ", 
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f2"}], "-", 
               RowBox[{"c", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["B", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"B", " ", "c"}], "-", "f1"}], ")"}]}], "+", 
         RowBox[{"4", " ", "c", " ", 
          SuperscriptBox["f2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox["f2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"f2", "-", 
            RowBox[{"4", " ", "B", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", 
               RowBox[{"f2", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"2", " ", "f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{
            "16", " ", "B", " ", "c", " ", "f1", " ", "f2", " ", "k"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["B", "2"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "c", " ", "f1"}], "-", 
               RowBox[{"2", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"f1", " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "f1"}], "+", "\[Kappa]"}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "f2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "c", " ", "k"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "B", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f2"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"f1", "+", 
                  RowBox[{"f2", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1"}], "+", "\[Kappa]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["f1", "2"]}], "+", 
               RowBox[{"6", " ", "f1", " ", "f2", " ", "k"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["f2", "2"], " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"f1", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["B", "3"], " ", 
             SuperscriptBox["c", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "f1"}], "-", 
               RowBox[{"3", " ", "f2"}], "+", 
               RowBox[{"5", " ", "c", " ", "f2", " ", "k"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "B", " ", "c", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
               RowBox[{"f1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"f1", " ", "f2", " ", 
             RowBox[{"(", 
              RowBox[{"f1", "-", 
               RowBox[{"3", " ", "c", " ", "f1", " ", "k"}], "+", 
               RowBox[{"c", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "f2", " ", "k"}], "+", 
                  "\[Kappa]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7360778492760754`*^9, {3.73779722620415*^9, 3.737797247572954*^9}, 
   3.7391903625604277`*^9, 3.7409217986937256`*^9, 3.7493821916957045`*^9, 
   3.763966071057573*^9, 3.7639762381621766`*^9, 3.7796221049917707`*^9, 
   3.779626440543942*^9, 3.779686753312522*^9, 3.7802430711421347`*^9, 
   3.783163783423079*^9, 3.783165540741982*^9, 3.783242411688898*^9, 
   3.783263413205638*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"80e3b4d0-e64b-4f97-82a2-5197c3a6e98e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Special cases in the paper", "Section",
 CellChangeTimes->{{3.7796221397809677`*^9, 
  3.779622157848927*^9}},ExpressionUUID->"63219ee5-c517-4812-a615-\
13fb63ec8140"],

Cell["\<\
In the paper we stated the results for some special cases which we now \
determine for convenience.\
\>", "Text",
 CellChangeTimes->{{3.779622176551373*^9, 
  3.77962221356426*^9}},ExpressionUUID->"a510ea14-6358-4d6d-a82f-\
2654143e4c31"],

Cell[CellGroupData[{

Cell["Torus fibrations and purely baryonic flux", "Subsection",
 CellChangeTimes->{{3.779622420443125*^9, 3.7796224429810658`*^9}, {
  3.779622899894021*^9, 
  3.779622901050005*^9}},ExpressionUUID->"7194b5a5-1783-44e1-896e-\
1e6b068129e1"],

Cell[TextData[{
 "We now evaluate the above determined expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "1"], "=", 
    RowBox[{
     SubscriptBox["f", "2"], "=", 
     RowBox[{"\[Kappa]", "=", "0"}]}]}], TraditionalForm]],ExpressionUUID->
  "579b27c6-f47c-4977-b12d-f4b5a6f9a36c"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "g"], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "8880118a-e412-44a9-b9e3-328ecc497692"],
 ". This results in respectively (2.16), (2.17) and (2.18) in the paper."
}], "Text",
 CellChangeTimes->{{3.779622176551373*^9, 3.77962221356426*^9}, {
  3.77962246451012*^9, 3.7796224849021797`*^9}, {3.779622649769052*^9, 
  3.779622656462199*^9}, {3.7796227369589787`*^9, 3.779622766258157*^9}, {
  3.7854932350457067`*^9, 
  3.785493240687243*^9}},ExpressionUUID->"6a48abec-a6a1-4042-b268-\
9b265d2f5271"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol\[Epsilon]", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
     RowBox[{"f1", "\[Rule]", "0"}], ",", 
     RowBox[{"f2", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"crcextrTpB", "=", 
  RowBox[{
   RowBox[{"crcextr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
      RowBox[{"f1", "\[Rule]", "0"}], ",", 
      RowBox[{"f2", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Eta]g", "\[Rule]", "2"}]}], "}"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"RchargescextrTpB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Rchargescextr", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "4"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
      RowBox[{"f1", "\[Rule]", "0"}], ",", 
      RowBox[{"f2", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779622500811687*^9, 3.7796225131374817`*^9}, {
  3.779622574002494*^9, 3.779622579064687*^9}, {3.779622659235631*^9, 
  3.779622665124694*^9}, {3.779622776053856*^9, 3.779622778589522*^9}, {
  3.779622836385151*^9, 3.779622888798523*^9}, {3.783163777795147*^9, 
  3.783163796520506*^9}, {3.78324417562221*^9, 3.7832442837771673`*^9}, {
  3.7832479363355103`*^9, 3.7832479526947927`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7d111b00-1c01-43a9-9df4-c8a2bbfcc221"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]1", "\[Rule]", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "b", "+", 
        RowBox[{"a", " ", "b", " ", "k"}], "-", 
        RowBox[{"a", " ", "c", " ", "k"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]}], ",", 
   RowBox[{"\[Epsilon]2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", " ", "b"}], 
      RowBox[{"a", "-", "c"}]]}]}], ",", 
   RowBox[{"\[Epsilon]B", "\[Rule]", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", " ", "k"}], "-", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.779622513624247*^9, 3.779622579496399*^9, 3.7796226659111967`*^9, 
   3.779622779478964*^9, {3.77962283938515*^9, 3.7796228469914*^9}, 
   3.77962288989333*^9, 3.779626440615395*^9, 3.7796867533947687`*^9, 
   3.7802430786068697`*^9, {3.78316378358387*^9, 3.783163797314239*^9}, 
   3.783165825413541*^9, 3.783230301514019*^9, 3.783242412016568*^9, {
   3.783244182680356*^9, 3.7832442515046387`*^9}, 3.7832442841476107`*^9, 
   3.7832479535509987`*^9, 3.78326341339876*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"b98d851d-0d03-4377-8e2d-0a888215c1be"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12", " ", "a", " ", "b", " ", "B", " ", 
    RowBox[{"(", 
     RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
    SuperscriptBox["NN", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", "c"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.779622513624247*^9, 3.779622579496399*^9, 3.7796226659111967`*^9, 
   3.779622779478964*^9, {3.77962283938515*^9, 3.7796228469914*^9}, 
   3.77962288989333*^9, 3.779626440615395*^9, 3.7796867533947687`*^9, 
   3.7802430786068697`*^9, {3.78316378358387*^9, 3.783163797314239*^9}, 
   3.783165825413541*^9, 3.783230301514019*^9, 3.783242412016568*^9, {
   3.783244182680356*^9, 3.7832442515046387`*^9}, 3.7832442841476107`*^9, 
   3.7832479535509987`*^9, 3.7832634134578*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"da84bb95-e0be-44df-8814-56ac6661f86e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "b"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "c"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"a", " ", "b"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.779622513624247*^9, 3.779622579496399*^9, 3.7796226659111967`*^9, 
   3.779622779478964*^9, {3.77962283938515*^9, 3.7796228469914*^9}, 
   3.77962288989333*^9, 3.779626440615395*^9, 3.7796867533947687`*^9, 
   3.7802430786068697`*^9, {3.78316378358387*^9, 3.783163797314239*^9}, 
   3.783165825413541*^9, 3.783230301514019*^9, 3.783242412016568*^9, {
   3.783244182680356*^9, 3.7832442515046387`*^9}, 3.7832442841476107`*^9, 
   3.7832479535509987`*^9, 3.783263413460216*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b36e0e5e-b215-41a9-a368-7816d12dd35a"]
}, Open  ]],

Cell["\<\
We now check for which values of a the central charge and R-charges are \
positive.\
\>", "Text",
 CellChangeTimes->{{3.7831638016064873`*^9, 3.783163819773881*^9}, {
  3.785493256999728*^9, 
  3.7854932578167553`*^9}},ExpressionUUID->"1aff7ccb-62e3-4408-b61d-\
4d8deab841cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crcextrTpB", ">", "0"}], ",", 
     RowBox[{"RchargescextrTpB", ">", 
      RowBox[{"0", "RchargescextrTpB"}]}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"b", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
     RowBox[{"c", "\[GreaterEqual]", " ", 
      RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
     RowBox[{"NN", ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}]}], "}"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crcextrTpB", ">", "0"}], ",", 
     RowBox[{"RchargescextrTpB", ">", 
      RowBox[{"0", "RchargescextrTpB"}]}], ",", 
     RowBox[{"a", "<", "0"}], ",", 
     RowBox[{"b", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
     RowBox[{"c", "\[GreaterEqual]", " ", 
      RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
     RowBox[{"NN", ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}]}], "}"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7831638223316*^9, 3.783163888638317*^9}, {
   3.783164048471669*^9, 3.783164052582982*^9}, {3.783173921829172*^9, 
   3.783173925669237*^9}, {3.7832303085231943`*^9, 3.783230339321906*^9}, {
   3.7832303797094183`*^9, 3.783230401046417*^9}, {3.783230475678708*^9, 
   3.783230481156663*^9}, {3.783230524867302*^9, 3.783230559630888*^9}, {
   3.783230590730446*^9, 3.783230600536873*^9}, {3.783230631154252*^9, 
   3.7832306417647457`*^9}, 3.783230708630447*^9, {3.7832308376253*^9, 
   3.783230869869361*^9}, {3.783231298217252*^9, 3.7832313217647047`*^9}, {
   3.7832443033249283`*^9, 3.783244358808358*^9}, {3.7832445316817923`*^9, 
   3.783244534998723*^9}, 3.78324488310504*^9, {3.7832449475258408`*^9, 
   3.7832449536243477`*^9}, {3.783245088832591*^9, 3.783245089104321*^9}, {
   3.783247977610639*^9, 3.78324798266186*^9}, {3.7832633873721523`*^9, 
   3.7832633922805347`*^9}, {3.783263422684833*^9, 3.783263444063075*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"566d6152-ff1f-49e9-8367-f7e4acacfbc4"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.783163875946087*^9, 3.783163889189802*^9}, {
   3.7831640497280283`*^9, 3.7831640530113897`*^9}, 3.783165829861371*^9, 
   3.783173926986383*^9, 3.783230341584384*^9, {3.783230386770207*^9, 
   3.783230401241308*^9}, 3.7832304817613783`*^9, {3.783230525591268*^9, 
   3.783230560458303*^9}, 3.783230600966402*^9, 3.783230643101235*^9, 
   3.783230712563644*^9, {3.7832308562679873`*^9, 3.783230870261663*^9}, 
   3.783231298671204*^9, 3.783232117097301*^9, 3.783242412183824*^9, 
   3.783244309879834*^9, 3.783244424059902*^9, 3.78324453783114*^9, 
   3.783244886427112*^9, 3.783244956906004*^9, {3.78324797814142*^9, 
   3.783247982942327*^9}, 3.783263445802416*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a10f5413-97d4-4d8f-be2b-f47d1ccc3c81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", ">", "0"}], "&&", 
  RowBox[{"c", ">", "0"}], "&&", 
  RowBox[{"k", ">", "0"}], "&&", 
  RowBox[{"NN", ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "<", "0"}], "&&", 
      RowBox[{"b", "\[LessEqual]", 
       RowBox[{"2", " ", "c"}]}], "&&", 
      RowBox[{"c", "<", 
       RowBox[{"a", "+", "b"}]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", ">", 
       RowBox[{"2", " ", "c"}]}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "b"}], ">", "c"}], "&&", 
      RowBox[{
       RowBox[{"a", "+", "b"}], "\[LessEqual]", 
       RowBox[{"2", " ", "c"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.783163875946087*^9, 3.783163889189802*^9}, {
   3.7831640497280283`*^9, 3.7831640530113897`*^9}, 3.783165829861371*^9, 
   3.783173926986383*^9, 3.783230341584384*^9, {3.783230386770207*^9, 
   3.783230401241308*^9}, 3.7832304817613783`*^9, {3.783230525591268*^9, 
   3.783230560458303*^9}, 3.783230600966402*^9, 3.783230643101235*^9, 
   3.783230712563644*^9, {3.7832308562679873`*^9, 3.783230870261663*^9}, 
   3.783231298671204*^9, 3.783232117097301*^9, 3.783242412183824*^9, 
   3.783244309879834*^9, 3.783244424059902*^9, 3.78324453783114*^9, 
   3.783244886427112*^9, 3.783244956906004*^9, {3.78324797814142*^9, 
   3.783247982942327*^9}, 3.7832634460682783`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"98bfb8f2-a8c9-4913-aa93-541af29fe179"]
}, Open  ]],

Cell["We thus find that a has to be negative.", "Text",
 CellChangeTimes->{{3.785493268223093*^9, 
  3.7854932798581553`*^9}},ExpressionUUID->"ef82f3c2-cbff-4682-8a9f-\
05a473d04bdd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Torus fibrations with no ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "1"], TraditionalForm]],ExpressionUUID->
  "85f78efa-3f4c-40d4-a0da-32fa4cdede56"],
 "  and baryonic flux proportional to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "2"], TraditionalForm]],ExpressionUUID->
  "c7112124-4354-4479-b8e2-dd31ee1211f9"]
}], "Subsection",
 CellChangeTimes->{{3.7796229152197943`*^9, 3.77962296288396*^9}, {
  3.779623152334241*^9, 
  3.779623165120152*^9}},ExpressionUUID->"32ab533a-2732-4bba-9bae-\
ccb80b32d6be"],

Cell[TextData[{
 "We now evaluate the right-moving central charge and R-charges for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "1"], "=", 
    RowBox[{"\[Kappa]", "=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "1f468544-b3cc-4fb1-9c67-d4485d970eaa"],
 ",  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"B", "=", 
    RowBox[{"-", 
     SubscriptBox["kf", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "3463f6c1-a442-4b9f-89f2-626e57b2fc60"],
 "/b and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "g"], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "dda3ba75-d895-4396-8fda-c1e28133c69b"],
 ".  This results in respectively (2.19) and (2.20) in the paper."
}], "Text",
 CellChangeTimes->{{3.779622176551373*^9, 3.77962221356426*^9}, {
  3.77962246451012*^9, 3.7796224849021797`*^9}, {3.779622649769052*^9, 
  3.779622656462199*^9}, {3.7796227369589787`*^9, 3.779622766258157*^9}, {
  3.779622982372115*^9, 3.779623067296508*^9}, {3.78549329711653*^9, 
  3.785493300269906*^9}},ExpressionUUID->"3a25facb-24b6-482f-a5cf-\
cdd412162673"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"crcextrTnf1", "=", 
  RowBox[{
   RowBox[{"crcextr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
      RowBox[{"f1", "\[Rule]", "0"}], ",", 
      RowBox[{"B", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "k"}], " ", 
        RowBox[{"f2", "/", "b"}]}]}], ",", 
      RowBox[{"\[Eta]g", "\[Rule]", "2"}]}], "}"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"RchargescextrTnf1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Rchargescextr", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "4"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
      RowBox[{"f1", "\[Rule]", "0"}], ",", 
      RowBox[{"B", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "k"}], " ", 
        RowBox[{"f2", "/", "b"}]}]}], ",", 
      RowBox[{"\[Eta]g", "\[Rule]", "2"}]}], "}"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779622500811687*^9, 3.7796225131374817`*^9}, {
  3.779622574002494*^9, 3.779622579064687*^9}, {3.779622659235631*^9, 
  3.779622665124694*^9}, {3.779622776053856*^9, 3.779622778589522*^9}, {
  3.779622836385151*^9, 3.779622888798523*^9}, {3.779623071258294*^9, 
  3.779623094792582*^9}, {3.783164074486746*^9, 3.7831640897567263`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"7f2cd66f-7215-4a8d-9116-da58086b2575"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", "a", " ", "f2", " ", "k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"a", " ", "k"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "-", 
     RowBox[{"b", " ", "c", " ", "k"}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["NN", "2"]}], 
  RowBox[{
   RowBox[{"c", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "c", " ", "k"}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", 
         RowBox[{"c", " ", 
          SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.779622513624247*^9, 3.779622579496399*^9, 3.7796226659111967`*^9, 
   3.779622779478964*^9, {3.77962283938515*^9, 3.7796228469914*^9}, 
   3.77962288989333*^9, 3.779623095442223*^9, 3.779626440735764*^9, 
   3.779686753526517*^9, 3.7802430816692142`*^9, 3.783163783725533*^9, 
   3.783164111082782*^9, 3.7831658330972137`*^9, 3.78326347263439*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"0bc8ccce-2b55-4e38-ac46-4ca8ac7de38c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "b", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"a", " ", "k"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "c", " ", "k"}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", 
       RowBox[{"b", " ", "c", " ", "k"}], "-", 
       RowBox[{"a", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["k", "2"]}], "+", 
       RowBox[{"a", " ", "c", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", " ", "k"}]}], ")"}]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "c", " ", "k"}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", " ", "k"}], "-", 
       RowBox[{"c", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"c", " ", "k"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "c", " ", "k"}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{"a", "+", "b", "+", 
     RowBox[{"a", " ", "c", " ", "k"}], "-", 
     RowBox[{"b", " ", "c", " ", "k"}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "c", " ", 
      SuperscriptBox["k", "2"]}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}]}], 
    RowBox[{"b", "-", 
     RowBox[{"b", " ", "c", " ", "k"}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", 
        RowBox[{"b", " ", "c", " ", "k"}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "c", " ", "k"}], "-", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"b", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.779622513624247*^9, 3.779622579496399*^9, 3.7796226659111967`*^9, 
   3.779622779478964*^9, {3.77962283938515*^9, 3.7796228469914*^9}, 
   3.77962288989333*^9, 3.779623095442223*^9, 3.779626440735764*^9, 
   3.779686753526517*^9, 3.7802430816692142`*^9, 3.783163783725533*^9, 
   3.783164111082782*^9, 3.7831658330972137`*^9, 3.783263472753631*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"9d804a02-cfd8-4498-bb3f-73cdf31e3f5a"]
}, Open  ]],

Cell["We again check the conditions on a.", "Text",
 CellChangeTimes->{{3.783164091326639*^9, 
  3.783164098100451*^9}},ExpressionUUID->"dd08f508-464c-4c26-90c3-\
9cd0abd9267a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crcextrTnf1", ">", "0"}], ",", 
     RowBox[{"RchargescextrTnf1", ">", 
      RowBox[{"0", "RchargescextrTnf1"}]}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"b", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
     RowBox[{"c", "\[GreaterEqual]", " ", 
      RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
     RowBox[{"NN", ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}]}], "}"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crcextrTnf1", ">", "0"}], ",", 
     RowBox[{"RchargescextrTnf1", ">", 
      RowBox[{"0", "RchargescextrTnf1"}]}], ",", 
     RowBox[{"a", "<", "0"}], ",", 
     RowBox[{"b", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
     RowBox[{"c", "\[GreaterEqual]", " ", 
      RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
     RowBox[{"NN", ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}]}], "}"}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.78316410715161*^9, 3.783164124626439*^9}, {
   3.7831641600221148`*^9, 3.783164207326985*^9}, {3.7831643540387077`*^9, 
   3.783164405878256*^9}, {3.7831644557629633`*^9, 3.783164472503768*^9}, {
   3.783173860489419*^9, 3.7831738629607267`*^9}, {3.783173946985302*^9, 
   3.783173970906548*^9}, {3.783174023124504*^9, 3.78317402767127*^9}, {
   3.783174107406032*^9, 3.783174107948943*^9}, {3.783232130791965*^9, 
   3.7832321721865664`*^9}, 3.7832324477748528`*^9, 3.783232492458672*^9, {
   3.783232535431158*^9, 3.783232550330572*^9}, {3.7832328947266207`*^9, 
   3.7832328976920357`*^9}, {3.7832335374143667`*^9, 
   3.7832335457989893`*^9}, {3.783233576400341*^9, 3.783233584455982*^9}, {
   3.783233619614813*^9, 3.78323361998149*^9}, 3.7832336773484373`*^9, {
   3.7832338085258904`*^9, 3.78323381956735*^9}, {3.783234427527976*^9, 
   3.783234436515008*^9}, {3.783263464385109*^9, 3.783263467496765*^9}, {
   3.783263549548419*^9, 3.78326355216263*^9}, {3.783263588864071*^9, 
   3.783263593936376*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"973f4128-83da-41e5-93a5-19c76ca03c01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", ">", "0"}], "&&", 
  RowBox[{"f2", ">", "0"}], "&&", 
  RowBox[{
   FractionBox["1", "c"], "<", "k"}], "&&", 
  RowBox[{"NN", ">", "0"}], "&&", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", "\[Equal]", "c"}], "&&", 
      RowBox[{
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", 
          RowBox[{"a", " ", "c", " ", "k"}], "-", 
          RowBox[{"b", " ", "c", " ", "k"}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "<", "0"}], "&&", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "a"}], "+", 
          RowBox[{
           SqrtBox["5"], " ", 
           SqrtBox[
            SuperscriptBox["c", "2"]]}]}], "\[Equal]", 
         RowBox[{"3", " ", "c"}]}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", "a"}], "<", "c"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             SqrtBox[
              SuperscriptBox["c", "2"]]}]}], ">", 
           RowBox[{"3", " ", "c"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             SqrtBox[
              SuperscriptBox["c", "2"]]}]}], "<", 
           RowBox[{"3", " ", "c"}]}]}], ")"}]}], ")"}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", ">", "c"}], "&&", 
      RowBox[{
       RowBox[{
        FractionBox["1", "a"], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "c"}]], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "-", "c"}], ")"}], "2"], " ", "c"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "b"}], "+", 
              RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"]}], "-", 
              RowBox[{"5", " ", "b", " ", "c"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["c", "2"]}]}], ")"}]}]}], 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", "c"}], ")"}], "2"], " ", "c"}]]]}], ">", 
       RowBox[{"2", " ", "k"}]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             SqrtBox[
              SuperscriptBox["c", "2"]]}]}], "\[Equal]", 
           RowBox[{"3", " ", "c"}]}], "&&", 
          RowBox[{
           RowBox[{"a", "+", "b"}], "<", 
           RowBox[{"2", " ", "c"}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["c", "2"], "a"], ">", 
           RowBox[{"b", "+", "c"}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             SqrtBox[
              SuperscriptBox["c", "2"]]}]}], ">", 
           RowBox[{"3", " ", "c"}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "<", "c"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             SqrtBox[
              SuperscriptBox["c", "2"]]}]}], "<", 
           RowBox[{"3", " ", "c"}]}], "&&", 
          RowBox[{
           RowBox[{"a", "+", "b"}], "\[LessEqual]", 
           RowBox[{"2", " ", "c"}]}]}], ")"}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.783164125840825*^9, {3.783164161611538*^9, 3.78316416552682*^9}, 
   3.783164208770628*^9, {3.783164400038107*^9, 3.783164411025661*^9}, 
   3.7831644759434958`*^9, 3.783165842584744*^9, 3.783173877144709*^9, {
   3.783173955983852*^9, 3.783173979742434*^9}, 3.783174035170878*^9, 
   3.783174115154118*^9, {3.783232152624914*^9, 3.7832321809043217`*^9}, 
   3.7832324564520197`*^9, 3.783232501101143*^9, {3.783232541906907*^9, 
   3.78323255914421*^9}, 3.7832335564718943`*^9, 3.783233593005643*^9, 
   3.7832336423256617`*^9, 3.783233723009842*^9, 3.783233829077249*^9, {
   3.783234430555251*^9, 3.783234445035347*^9}, {3.783263468066456*^9, 
   3.7832634878442*^9}, 3.783263555861602*^9, 3.7832635948968143`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"83778319-e7bd-480b-8b7a-99ab47814cf2"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.783164125840825*^9, {3.783164161611538*^9, 3.78316416552682*^9}, 
   3.783164208770628*^9, {3.783164400038107*^9, 3.783164411025661*^9}, 
   3.7831644759434958`*^9, 3.783165842584744*^9, 3.783173877144709*^9, {
   3.783173955983852*^9, 3.783173979742434*^9}, 3.783174035170878*^9, 
   3.783174115154118*^9, {3.783232152624914*^9, 3.7832321809043217`*^9}, 
   3.7832324564520197`*^9, 3.783232501101143*^9, {3.783232541906907*^9, 
   3.78323255914421*^9}, 3.7832335564718943`*^9, 3.783233593005643*^9, 
   3.7832336423256617`*^9, 3.783233723009842*^9, 3.783233829077249*^9, {
   3.783234430555251*^9, 3.783234445035347*^9}, {3.783263468066456*^9, 
   3.7832634878442*^9}, 3.783263555861602*^9, 3.783263595444241*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"f60ae27c-4ea0-447a-9c6e-d16fafd7473a"]
}, Open  ]],

Cell["\<\
From a careful analysis of the conditions for a<0  we find that none of them \
are satisfied.\
\>", "Text",
 CellChangeTimes->{{3.785493318107465*^9, 
  3.785493369715279*^9}},ExpressionUUID->"1216e687-8cd9-4bfb-9ff0-\
259ee5fb31f4"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Sphere and higher genus fibrations for baryonic flux and fixed flavour flux\
\>", "Subsection",
 CellChangeTimes->{{3.779623201634746*^9, 
  3.779623238750207*^9}},ExpressionUUID->"e6dd43c7-afc0-411e-bf64-\
b34dc9546694"],

Cell[TextData[{
 "We now evaluate the right-moving central charge and R-charges for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2410c44c-8db1-4492-80c7-f7d2bce97670"],
 "=-\[Kappa] a k/2, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a518fd32-60db-4796-956e-6a3cedebde86"],
 "=-\[Kappa] b/2  and  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "g"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7e2e8ad5-6bff-457c-b66e-cbbe2ff68cf5"],
 "=2|g-1|. "
}], "Text",
 CellChangeTimes->{{3.779622176551373*^9, 3.77962221356426*^9}, {
  3.77962246451012*^9, 3.7796224849021797`*^9}, {3.779622649769052*^9, 
  3.779622656462199*^9}, {3.7796227369589787`*^9, 3.779622766258157*^9}, {
  3.779622982372115*^9, 3.779623067296508*^9}, {3.7796232691705427`*^9, 
  3.779623387394806*^9}, {3.779624304591383*^9, 
  3.779624305534936*^9}},ExpressionUUID->"85bb801d-6205-4fd6-9033-\
12d8394e037b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"crcextrgn1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"crcextr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], " ", "a", " ", 
         RowBox[{"k", "/", "2"}]}]}], ",", 
       RowBox[{"f2", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], " ", 
         RowBox[{"b", "/", "2"}]}]}], ",", 
       RowBox[{"\[Eta]g", "\[Rule]", 
        RowBox[{"2", " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"g", "-", "1"}], "]"}]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"Or", "[", 
       RowBox[{
        RowBox[{"And", "[", 
         RowBox[{
          RowBox[{"g", ">", "1"}], ",", 
          RowBox[{"\[Kappa]", "\[Equal]", 
           RowBox[{"-", "1"}]}]}], "]"}], ",", 
        RowBox[{"And", "[", 
         RowBox[{
          RowBox[{"g", "\[Equal]", "0"}], ",", 
          RowBox[{"\[Kappa]", "\[Equal]", "1"}]}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Rchargescextrgn1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rchargescextr", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "4"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], " ", "a", " ", 
         RowBox[{"k", "/", "2"}]}]}], ",", 
       RowBox[{"f2", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], " ", 
         RowBox[{"b", "/", "2"}]}]}], ",", 
       RowBox[{"\[Eta]g", "\[Rule]", 
        RowBox[{"2", " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"g", "-", "1"}], "]"}]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"Or", "[", 
       RowBox[{
        RowBox[{"And", "[", 
         RowBox[{
          RowBox[{"g", ">", "1"}], ",", 
          RowBox[{"\[Kappa]", "\[Equal]", 
           RowBox[{"-", "1"}]}]}], "]"}], ",", 
        RowBox[{"And", "[", 
         RowBox[{
          RowBox[{"g", "\[Equal]", "0"}], ",", 
          RowBox[{"\[Kappa]", "\[Equal]", "1"}]}], "]"}]}], "]"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.779622500811687*^9, 3.7796225131374817`*^9}, {
  3.779622574002494*^9, 3.779622579064687*^9}, {3.779622659235631*^9, 
  3.779622665124694*^9}, {3.779622776053856*^9, 3.779622778589522*^9}, {
  3.779622836385151*^9, 3.779622888798523*^9}, {3.779623071258294*^9, 
  3.779623094792582*^9}, {3.779623392617009*^9, 3.779623518136429*^9}, {
  3.779623553386057*^9, 3.7796235747458982`*^9}, {3.779623653741766*^9, 
  3.779623658567503*^9}, {3.7796237756679296`*^9, 3.779623810980135*^9}, {
  3.779623893045475*^9, 3.779623941789907*^9}, {3.7796239733366013`*^9, 
  3.779623983471362*^9}, {3.7796240753948097`*^9, 3.779624090685471*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"401d74cc-e5cc-4ae1-9c1d-8cdc7d622def"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", "a", " ", "b", " ", "c", " ", 
   SuperscriptBox["NN", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "B"}], "+", 
      RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", "B"}], "+", 
     RowBox[{"2", " ", "b", " ", "B"}], "-", 
     RowBox[{"2", " ", "B", " ", "c"}], "-", "\[Kappa]", "-", 
     RowBox[{"a", " ", "k", " ", "\[Kappa]"}], "-", 
     RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "+", 
     RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}], " ", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "g"}], "]"}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["c", "2"]}], "+", 
   RowBox[{"2", " ", "B", " ", "c", " ", "\[Kappa]"}], "-", 
   RowBox[{"4", " ", "B", " ", 
    SuperscriptBox["c", "2"], " ", "k", " ", "\[Kappa]"}], "+", 
   SuperscriptBox["\[Kappa]", "2"], "-", 
   RowBox[{"c", " ", "k", " ", 
    SuperscriptBox["\[Kappa]", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["c", "2"], " ", 
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["\[Kappa]", "2"]}], "-", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "B"}], "-", 
      RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
      RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "B"}], "-", 
      RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "b", " ", "B"}], "-", 
      RowBox[{"2", " ", "B", " ", "c"}], "-", "\[Kappa]", "-", 
      RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "+", 
      RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.7796235754192753`*^9, {3.7796237932265873`*^9, 3.779623812013538*^9}, 
   3.779623898890561*^9, 3.77962394235842*^9, {3.7796239775667477`*^9, 
   3.7796239840942383`*^9}, 3.7796240928750134`*^9, 3.779626441042922*^9, 
   3.77968675385503*^9, 3.780243217285451*^9, 3.783163783991528*^9, 
   3.783165373322227*^9, 3.783165541248522*^9, 3.783263660392253*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"9684c92b-1e50-43ee-b51d-2dcee85f3cde"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "B"}], "-", 
       RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", "B"}], "-", "\[Kappa]", "-", 
       RowBox[{"a", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     RowBox[{"2", " ", "B", " ", "c", " ", "\[Kappa]"}], "-", 
     RowBox[{"4", " ", "B", " ", 
      SuperscriptBox["c", "2"], " ", "k", " ", "\[Kappa]"}], "+", 
     SuperscriptBox["\[Kappa]", "2"], "-", 
     RowBox[{"c", " ", "k", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", "B"}], "-", 
        RowBox[{"2", " ", "B", " ", "c"}], "-", "\[Kappa]", "-", 
        RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "+", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     RowBox[{"2", " ", "B", " ", "c", " ", "\[Kappa]"}], "-", 
     RowBox[{"4", " ", "B", " ", 
      SuperscriptBox["c", "2"], " ", "k", " ", "\[Kappa]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"c", " ", "k", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     RowBox[{"2", " ", "B", " ", "c", " ", "\[Kappa]"}], "-", 
     RowBox[{"4", " ", "B", " ", 
      SuperscriptBox["c", "2"], " ", "k", " ", "\[Kappa]"}], "+", 
     SuperscriptBox["\[Kappa]", "2"], "-", 
     RowBox[{"c", " ", "k", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", "B"}], "-", 
        RowBox[{"2", " ", "B", " ", "c"}], "-", "\[Kappa]", "-", 
        RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "+", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "B"}], "-", 
       RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "b", " ", "B"}], "-", "\[Kappa]", "-", 
       RowBox[{"b", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     RowBox[{"2", " ", "B", " ", "c", " ", "\[Kappa]"}], "-", 
     RowBox[{"4", " ", "B", " ", 
      SuperscriptBox["c", "2"], " ", "k", " ", "\[Kappa]"}], "+", 
     SuperscriptBox["\[Kappa]", "2"], "-", 
     RowBox[{"c", " ", "k", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", "B"}], "-", 
        RowBox[{"2", " ", "B", " ", "c"}], "-", "\[Kappa]", "-", 
        RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "+", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{"c", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "B"}], "-", 
       RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a", " ", "B"}], "-", 
       RowBox[{"2", " ", "b", " ", "B"}], "+", 
       RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "+", 
       RowBox[{"a", " ", "k", " ", "\[Kappa]"}], "+", 
       RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "-", 
       RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     RowBox[{"2", " ", "B", " ", "c", " ", "\[Kappa]"}], "-", 
     RowBox[{"4", " ", "B", " ", 
      SuperscriptBox["c", "2"], " ", "k", " ", "\[Kappa]"}], "+", 
     SuperscriptBox["\[Kappa]", "2"], "-", 
     RowBox[{"c", " ", "k", " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["\[Kappa]", "2"]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B", " ", "c"}], "+", "\[Kappa]", "-", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "B"}], "-", 
        RowBox[{"k", " ", "\[Kappa]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", "B"}], "-", 
        RowBox[{"2", " ", "B", " ", "c"}], "-", "\[Kappa]", "-", 
        RowBox[{"b", " ", "k", " ", "\[Kappa]"}], "+", 
        RowBox[{"c", " ", "k", " ", "\[Kappa]"}]}], ")"}]}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7796235754192753`*^9, {3.7796237932265873`*^9, 3.779623812013538*^9}, 
   3.779623898890561*^9, 3.77962394235842*^9, {3.7796239775667477`*^9, 
   3.7796239840942383`*^9}, 3.7796240928750134`*^9, 3.779626441042922*^9, 
   3.77968675385503*^9, 3.780243217285451*^9, 3.783163783991528*^9, 
   3.783165373322227*^9, 3.783165541248522*^9, 3.783263660555644*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7c7b5aa8-f760-41ff-b747-89b666716738"]
}, Open  ]],

Cell["\<\
We now check that they correspond to respectively (2.21) and (2.22) in the \
paper.\
\>", "Text",
 CellChangeTimes->{{3.779624307992234*^9, 3.7796243262285023`*^9}, {
  3.785493386367055*^9, 
  3.7854933882764387`*^9}},ExpressionUUID->"14f220c0-d0ab-459b-a819-\
4d5087e66ad5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"crcextrgn1", "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "a", " ", "b", " ", "c", " ", 
       RowBox[{"NN", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", 
          RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", 
          RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"a", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"g", ">", "1"}], ",", 
      RowBox[{"\[Kappa]", "\[Equal]", 
       RowBox[{"-", "1"}]}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"crcextrgn1", "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "a", " ", "b", " ", "c", " ", 
       RowBox[{"NN", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", 
          RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", 
          RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"a", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                RowBox[{"2", "B", " ", "\[Kappa]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"g", "<", "1"}], ",", 
      RowBox[{"\[Kappa]", "\[Equal]", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Rchargescextrgn1", "\[Equal]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", 
       RowBox[{"(", 
        RowBox[{"k", "-", 
         RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", 
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", 
              RowBox[{"(", 
               RowBox[{"b", "-", "c"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "a",
              "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b", "-", "c"}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", 
                   RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
                "1"}], ")"}]}]}], ")"}]}], "+", "1"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", 
             RowBox[{"(", 
              RowBox[{"k", "-", 
               RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
            "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", 
             RowBox[{"(", 
              RowBox[{"b", "-", "c"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"k", "-", 
               RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "a", 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"b", "-", "c"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", 
                RowBox[{"(", 
                 RowBox[{"k", "-", 
                  RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
               "1"}], ")"}]}]}], ")"}]}], "+", "1"}], ")"}]}], ",", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"k", "-", 
         RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", 
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", 
              RowBox[{"(", 
               RowBox[{"b", "-", "c"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "a",
              "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b", "-", "c"}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", 
                   RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
                "1"}], ")"}]}]}], ")"}]}], "+", "1"}], ")"}]}]}], ",", 
      RowBox[{"c", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "B", " ", "\[Kappa]"}], "-", "k"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "1"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", 
             RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", 
              RowBox[{"(", 
               RowBox[{"b", "-", "c"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "+", "a",
              "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"b", "-", "c"}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", 
                   RowBox[{"2", " ", "B", " ", "\[Kappa]"}]}], ")"}]}], "-", 
                "1"}], ")"}]}]}], ")"}]}], "+", "1"}], ")"}]}]}]}], "}"}]}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.779624094915287*^9, 3.779624281048258*^9}, {
  3.779624335722801*^9, 3.779624761087904*^9}, {3.780243276965928*^9, 
  3.780243303252914*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"24128f29-206b-4040-a906-1d63ffb15aed"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7796241954919147`*^9, 3.77962422506256*^9}, {
   3.779624271782063*^9, 3.77962428228719*^9}, {3.779624433465753*^9, 
   3.779624470456517*^9}, {3.77962465220683*^9, 3.779624689679844*^9}, {
   3.7796247543307867`*^9, 3.779624763029909*^9}, 3.7796264425106773`*^9, 
   3.779686755788661*^9, 3.780243237285069*^9, {3.780243297568472*^9, 
   3.780243304061726*^9}, 3.7831653917987967`*^9, 3.7831654413892403`*^9, 
   3.783165543969534*^9, 3.783263663556684*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"eb8553ba-30bd-47f2-92a9-b28c91441596"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7796241954919147`*^9, 3.77962422506256*^9}, {
   3.779624271782063*^9, 3.77962428228719*^9}, {3.779624433465753*^9, 
   3.779624470456517*^9}, {3.77962465220683*^9, 3.779624689679844*^9}, {
   3.7796247543307867`*^9, 3.779624763029909*^9}, 3.7796264425106773`*^9, 
   3.779686755788661*^9, 3.780243237285069*^9, {3.780243297568472*^9, 
   3.780243304061726*^9}, 3.7831653917987967`*^9, 3.7831654413892403`*^9, 
   3.783165543969534*^9, 3.7832636656144342`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c6ef389d-afb2-4519-a830-614a0a36b8c4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7796241954919147`*^9, 3.77962422506256*^9}, {
   3.779624271782063*^9, 3.77962428228719*^9}, {3.779624433465753*^9, 
   3.779624470456517*^9}, {3.77962465220683*^9, 3.779624689679844*^9}, {
   3.7796247543307867`*^9, 3.779624763029909*^9}, 3.7796264425106773`*^9, 
   3.779686755788661*^9, 3.780243237285069*^9, {3.780243297568472*^9, 
   3.780243304061726*^9}, 3.7831653917987967`*^9, 3.7831654413892403`*^9, 
   3.783165543969534*^9, 3.7832636657320004`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"59123c76-2700-4559-b80a-95499761976b"]
}, Open  ]],

Cell["\<\
Let us now examine for which values of a,b,c, B  both the R-charges and \
central charge are positive. For the sphere we find:\
\>", "Text",
 CellChangeTimes->{{3.7826414796648903`*^9, 3.7826414943067875`*^9}, {
  3.782641541769836*^9, 3.782641548308351*^9}, {3.7854933940008173`*^9, 
  3.785493439945683*^9}},ExpressionUUID->"1a926351-4aed-4893-8521-\
eb679b0df3ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crcextrgn1", ">", "0"}], ",", 
     RowBox[{"Rchargescextrgn1", ">", 
      RowBox[{"0", "Rchargescextrgn1"}]}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"b", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
     RowBox[{"c", "\[GreaterEqual]", " ", 
      RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
     RowBox[{"NN", ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"\[Kappa]", "\[Equal]", "1"}], ",", 
     RowBox[{"g", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "B"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"crcextrgn1", ">", "0"}], ",", 
     RowBox[{"Rchargescextrgn1", ">", 
      RowBox[{"0", "Rchargescextrgn1"}]}], ",", 
     RowBox[{"a", "<", "0"}], ",", 
     RowBox[{"b", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
     RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
     RowBox[{"c", "\[GreaterEqual]", " ", 
      RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
     RowBox[{"NN", ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"\[Kappa]", "\[Equal]", "1"}], ",", 
     RowBox[{"g", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "B"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7826414066052413`*^9, 3.782641477541601*^9}, {
  3.7826415133269215`*^9, 3.782641527577818*^9}, {3.7831645313257647`*^9, 
  3.783164558766121*^9}, {3.7831645896874847`*^9, 3.783164651317032*^9}, {
  3.783164727635324*^9, 3.783164728021512*^9}, {3.783165206749093*^9, 
  3.7831652398676653`*^9}, {3.7831652969305468`*^9, 3.7831653665099297`*^9}, {
  3.783165645258255*^9, 3.7831656478617897`*^9}, {3.7831658083142653`*^9, 
  3.783165810303961*^9}, {3.783173816716242*^9, 3.783173819118058*^9}, {
  3.783233235984879*^9, 3.78323324990394*^9}, {3.783263487496522*^9, 
  3.783263490438931*^9}, {3.7832636702369547`*^9, 3.783263677045542*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"58e5bc14-d9aa-4d84-97ba-f741183e617b"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.7831643868897533`*^9, 3.7831645815167437`*^9, 3.7831647168961906`*^9, 
   3.7831652053692293`*^9, 3.783165240494429*^9, {3.783165299230342*^9, 
   3.78316536688216*^9}, 3.783165548166017*^9, 3.783165648628806*^9, 
   3.783165811162005*^9, 3.7831738199074802`*^9, 3.7832332507289*^9, 
   3.783263677845842*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"1dc46c78-9731-49f1-aca4-5fec5b8ca797"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", ">", "0"}], "&&", 
  RowBox[{"k", ">", "0"}], "&&", 
  RowBox[{"g", "\[Equal]", "0"}], "&&", 
  RowBox[{"\[Kappa]", "\[Equal]", "1"}], "&&", 
  RowBox[{"a", "<", "0"}], "&&", 
  RowBox[{"b", ">", 
   RowBox[{"-", "a"}]}], "&&", 
  RowBox[{
   FractionBox[
    RowBox[{"a", "+", "b"}], "2"], "\[LessEqual]", "c", "<", 
   RowBox[{"a", "+", "b"}]}], "&&", 
  RowBox[{"B", ">", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"a", " ", "k"}], "+", 
     RowBox[{"b", " ", "k"}], "-", 
     RowBox[{"c", " ", "k"}]}], 
    RowBox[{
     RowBox[{"2", " ", "a"}], "+", 
     RowBox[{"2", " ", "b"}], "-", 
     RowBox[{"2", " ", "c"}]}]]}]}]], "Output",
 CellChangeTimes->{
  3.7831643868897533`*^9, 3.7831645815167437`*^9, 3.7831647168961906`*^9, 
   3.7831652053692293`*^9, 3.783165240494429*^9, {3.783165299230342*^9, 
   3.78316536688216*^9}, 3.783165548166017*^9, 3.783165648628806*^9, 
   3.783165811162005*^9, 3.7831738199074802`*^9, 3.7832332507289*^9, 
   3.7832636782401342`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"66f01b4a-62d5-4a90-a3e2-9d18e5c3be59"]
}, Open  ]],

Cell["\<\
We thus see that we again need a<0. For the higher genus Riemann surfaces we \
get:\
\>", "Text",
 CellChangeTimes->{{3.7854934433317003`*^9, 
  3.785493473001737*^9}},ExpressionUUID->"22e0dba2-dc74-4860-ad46-\
860e57d9e166"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Reduce", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"crcextrgn1", ">", "0"}], ",", 
    RowBox[{"Rchargescextrgn1", ">", 
     RowBox[{"0", "Rchargescextrgn1"}]}], ",", 
    RowBox[{"a", ">", "0"}], ",", 
    RowBox[{"b", ">", "0"}], ",", 
    RowBox[{"c", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
    RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
    RowBox[{"c", "\[GreaterEqual]", " ", 
     RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
    RowBox[{
     RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
    RowBox[{"NN", ">", "0"}], ",", 
    RowBox[{"k", ">", "0"}], ",", 
    RowBox[{"\[Kappa]", "\[Equal]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"g", ">", "1"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"crcextrgn1", ">", "0"}], ",", 
    RowBox[{"Rchargescextrgn1", ">", 
     RowBox[{"0", "Rchargescextrgn1"}]}], ",", 
    RowBox[{"a", "<", "0"}], ",", 
    RowBox[{"b", ">", "0"}], ",", 
    RowBox[{"c", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
    RowBox[{"b", "\[GreaterEqual]", " ", "c"}], ",", 
    RowBox[{"c", "\[GreaterEqual]", " ", 
     RowBox[{"a", "+", "b", "-", "c"}]}], ",", 
    RowBox[{
     RowBox[{"a", "+", "b", "-", "c"}], "\[GreaterEqual]", " ", "a"}], ",", 
    RowBox[{"k", ">", "0"}], ",", 
    RowBox[{"NN", ">", "0"}], ",", 
    RowBox[{"\[Kappa]", "\[Equal]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"g", ">", "1"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.783165680529619*^9, 3.783165724576433*^9}, {
  3.783165772288805*^9, 3.783165795826868*^9}, {3.783168551070776*^9, 
  3.783168580944594*^9}, {3.7831686248470383`*^9, 3.783168646506629*^9}, {
  3.7832333419552402`*^9, 3.783233348913663*^9}, {3.78323341281404*^9, 
  3.783233421042076*^9}, {3.783233499223304*^9, 3.783233526781439*^9}, {
  3.78326368652989*^9, 3.783263729830056*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"64101430-9932-4f9e-ab07-eb3eef0a167d"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.783165685642415*^9, 3.783165725403599*^9}, {
   3.78316577327922*^9, 3.783165797826099*^9}, {3.783168569454852*^9, 
   3.7831685818607607`*^9}, {3.783168635906519*^9, 3.783168647478948*^9}, 
   3.78323334960917*^9, 3.7832334222539473`*^9, {3.783233511104436*^9, 
   3.783233516338327*^9}, {3.7832637040131187`*^9, 3.7832637322507353`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"224d06b9-b072-4289-ad75-addb948db36a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "B"}]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["2", 
            RowBox[{
             RowBox[{"2", " ", "B"}], "+", "k"}]], "<", "c", "<", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "B"}], "-", "k"}], ")"}], " ", 
                "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["B", "2"]}], "-", 
                  RowBox[{"4", " ", "B", " ", "k"}], "-", 
                  SuperscriptBox["k", "2"]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["B", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["B", "2"], " ", "k"}], "+", 
                  RowBox[{"6", " ", "B", " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  SuperscriptBox["k", "3"]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "\[Equal]", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "B"}], "-", "k"}], ")"}], " ", 
                "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["B", "2"]}], "-", 
                  RowBox[{"4", " ", "B", " ", "k"}], "-", 
                  SuperscriptBox["k", "2"]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["B", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["B", "2"], " ", "k"}], "+", 
                  RowBox[{"6", " ", "B", " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  SuperscriptBox["k", "3"]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "<", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "\[Equal]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "B"}], "-", "k"}], ")"}], " ", 
                "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["B", "2"]}], "-", 
                  RowBox[{"4", " ", "B", " ", "k"}], "-", 
                  SuperscriptBox["k", "2"]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["B", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["B", "2"], " ", "k"}], "+", 
                  RowBox[{"6", " ", "B", " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  SuperscriptBox["k", "3"]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], "<", 
           "c", "<", 
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "\[Equal]", 
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "<", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "\[Equal]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "B"}], "+", "k"}]]}], "<", "c", "<", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["17"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "B"}], "+", "k"}], ")"}]}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "\[Equal]", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["17"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "B"}], "+", "k"}], ")"}]}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "<", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "\[Equal]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", ">", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["17"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "B"}], "+", "k"}], ")"}]}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}], 
     ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", ">", "0"}], "&&", 
      RowBox[{"k", ">", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["2", 
            RowBox[{
             RowBox[{"2", " ", "B"}], "+", "k"}]], "<", "c", "<", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "B"}], "-", "k"}], ")"}], " ", 
                "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["B", "2"]}], "-", 
                  RowBox[{"4", " ", "B", " ", "k"}], "-", 
                  SuperscriptBox["k", "2"]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["B", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["B", "2"], " ", "k"}], "+", 
                  RowBox[{"6", " ", "B", " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  SuperscriptBox["k", "3"]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "\[Equal]", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "B"}], "-", "k"}], ")"}], " ", 
                "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["B", "2"]}], "-", 
                  RowBox[{"4", " ", "B", " ", "k"}], "-", 
                  SuperscriptBox["k", "2"]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["B", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["B", "2"], " ", "k"}], "+", 
                  RowBox[{"6", " ", "B", " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  SuperscriptBox["k", "3"]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "<", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "\[Equal]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "B"}], "-", "k"}], ")"}], " ", 
                "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["B", "2"]}], "-", 
                  RowBox[{"4", " ", "B", " ", "k"}], "-", 
                  SuperscriptBox["k", "2"]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["B", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["B", "2"], " ", "k"}], "+", 
                  RowBox[{"6", " ", "B", " ", 
                   SuperscriptBox["k", "2"]}], "+", 
                  SuperscriptBox["k", "3"]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], "<", 
           "c", "<", 
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "\[Equal]", 
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "<", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "\[Equal]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "B"}], "+", "k"}]]}], "<", "c", "<", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["17"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "B"}], "+", "k"}], ")"}]}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "\[Equal]", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["17"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "B"}], "+", "k"}], ")"}]}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "<", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "\[Equal]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", ">", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["17"], " ", 
             SqrtBox[
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}], ")"}], "2"]]]}], "+", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "B"}], "+", "k"}], ")"}]}]]}]}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "b", "\[LessEqual]", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "<", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"2", " ", "B"}], "+", "k"}]]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", ">", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "B", " ", "c"}], "+", 
                 RowBox[{"2", " ", "c", " ", "k"}]}], 
                RowBox[{
                 RowBox[{"2", " ", "B"}], "+", "k"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "b", " ", "B"}], "-", 
                 RowBox[{"2", " ", "B", " ", "c"}], "-", 
                 RowBox[{"4", " ", "b", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"b", " ", "k"}], "-", 
                 RowBox[{"c", " ", "k"}], "-", 
                 RowBox[{"4", " ", "b", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"4", " ", "B", " ", 
                  SuperscriptBox["c", "2"], " ", "k"}], "-", 
                 RowBox[{"b", " ", "c", " ", 
                  SuperscriptBox["k", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "B"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["B", "2"], " ", "c"}], "-", "k", "+", 
                 RowBox[{"4", " ", "B", " ", "c", " ", "k"}], "+", 
                 RowBox[{"c", " ", 
                  SuperscriptBox["k", "2"]}]}]], "<", "a", "\[LessEqual]", 
               RowBox[{
                RowBox[{"-", "b"}], "+", 
                RowBox[{"2", " ", "c"}]}]}], "&&", 
              RowBox[{"g", ">", "1"}], "&&", 
              RowBox[{"NN", ">", "0"}]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}], 
     ")"}]}], ")"}], "&&", 
  RowBox[{"\[Kappa]", "\[Equal]", 
   RowBox[{"-", "1"}]}]}]], "Output",
 CellChangeTimes->{{3.783165685642415*^9, 3.783165725403599*^9}, {
   3.78316577327922*^9, 3.783165797826099*^9}, {3.783168569454852*^9, 
   3.7831685818607607`*^9}, {3.783168635906519*^9, 3.783168647478948*^9}, 
   3.78323334960917*^9, 3.7832334222539473`*^9, {3.783233511104436*^9, 
   3.783233516338327*^9}, {3.7832637040131187`*^9, 3.783263734083774*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"569da567-0522-4173-82f5-8b1db8d446d4"]
}, Open  ]],

Cell["\<\
Again for a>0 we don\[CloseCurlyQuote]t get a positive central charge and \
positive R-charges at the same time. For a<0 it is possible.\
\>", "Text",
 CellChangeTimes->{{3.7854937028363857`*^9, 
  3.7854937482947893`*^9}},ExpressionUUID->"76ef33b9-c2aa-4395-b5c2-\
b4577c64b825"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Right central charge and R-charges via geometric c-extremization\
\>", "Chapter",
 CellChangeTimes->{{3.7796188592087917`*^9, 3.779618869262322*^9}, {
  3.779686672431019*^9, 3.779686686952572*^9}, {3.782641447763194*^9, 
  3.7826414495764027`*^9}},ExpressionUUID->"4d07a271-eef4-406d-94fd-\
461d638c4fc7"],

Cell[TextData[{
 "In this chapter we compute the central charges and R-charges of 2d  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"a", ",", "b", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "7507e1db-9633-4322-a9d0-8767ece758ef"],
 " quiver gauge theories using the geometric dual of c-extremization. The \
geometric c-extremization procedure is applied to solutions of the form ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],ExpressionUUID->
  "0fadfa2d-d713-4ee1-8872-e7c61d264cf4"],
 " X ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "7"], TraditionalForm]],ExpressionUUID->
  "6d65d41c-0206-4f3d-9923-2f57adba0cfb"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "7"], TraditionalForm]],ExpressionUUID->
  "b2ab7a73-cce8-4625-bc37-2e474dbefef4"],
 " is a fibration of  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"a", ",", "b", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "e89b06ad-2e71-4c05-a943-b7e5f59ce6a7"],
 " over a Riemann surface  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "g"], TraditionalForm]],ExpressionUUID->
  "4e7178dd-fd11-4d47-b39f-5b8bb6f83e6b"],
 ". An explanation of this procedure can be found in the paper.\n\nWe first \
define some general functions that don\[CloseCurlyQuote]t depend on the \
specific Riemann surface. After that we apply the geometric c-extremization \
for which we distinguish different cases. "
}], "Text",
 CellChangeTimes->{{3.779604568857232*^9, 3.7796046086576557`*^9}, {
   3.779604655475296*^9, 3.779604659466507*^9}, {3.779604717637638*^9, 
   3.779604808754822*^9}, {3.779604844404112*^9, 3.779604989583795*^9}, {
   3.779613508567955*^9, 3.7796135321067038`*^9}, {3.7796157449656267`*^9, 
   3.779615790946885*^9}, {3.7796188831313267`*^9, 3.7796189381603537`*^9}, 
   3.7796249169822283`*^9, 
   3.779686956668975*^9},ExpressionUUID->"638991e9-f080-45fe-a3fa-\
7602450efa84"],

Cell[CellGroupData[{

Cell["General", "Section",
 CellChangeTimes->{{3.767933859079063*^9, 
  3.767933881362865*^9}},ExpressionUUID->"fbd45abf-9b70-43fd-bd52-\
4780fa4f474c"],

Cell["\<\
In this section we define the general functions needed for geometric \
c-extremization without specifying the Riemann surface yet.\
\>", "Text",
 CellChangeTimes->{{3.779613563602803*^9, 3.779613640894308*^9}, {
  3.779614746598111*^9, 
  3.779614754998905*^9}},ExpressionUUID->"d00a19a3-5f5d-4bfb-92bf-\
57d0fba915ff"],

Cell[CellGroupData[{

Cell["Definition general data", "Subsection",
 CellChangeTimes->{{3.767933884094552*^9, 3.767933888158188*^9}, 
   3.767933936739819*^9, {3.767934034055969*^9, 3.767934050634905*^9}, 
   3.767934379017989*^9, {3.7796037432975397`*^9, 3.779603747749528*^9}, {
   3.779613789967422*^9, 3.779613798668838*^9}, {3.779613955724641*^9, 
   3.779613965271841*^9}, {3.779614154362795*^9, 
   3.7796141562177057`*^9}},ExpressionUUID->"ec84931e-830c-46e4-83df-\
d635d9661b37"],

Cell["\<\
Here we define the inward pointing vectors normal to the facets of the convex \
polyhedral cone which is the image of the moment map ((3.17) in the paper). \
The numbering of these vectors correspond to an anti-clockwise ordering.\
\>", "Text",
 CellChangeTimes->{{3.7796138005363073`*^9, 3.7796138310915537`*^9}, {
   3.779613889366559*^9, 3.779613942996565*^9}, {3.7796140051656027`*^9, 
   3.779614026826715*^9}, 
   3.785493853027136*^9},ExpressionUUID->"4c6834be-5f0a-4edb-9832-\
912c5e9773f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "a"}], " ", "l"}], ",", "c"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v4", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"a", " ", "k"}], ",", "b"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"{", 
    RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4"}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7676090680316687`*^9, 3.767609607013995*^9}, {
   3.7676096381565104`*^9, 3.7676097183432703`*^9}, {3.76761033426679*^9, 
   3.7676103679515953`*^9}, 3.767610401473646*^9, {3.767610433561754*^9, 
   3.767610440566057*^9}, {3.7676104760242357`*^9, 3.767610497112383*^9}, {
   3.767610676919219*^9, 3.767610684980815*^9}, {3.767700627481126*^9, 
   3.767700627792039*^9}, {3.767701067087286*^9, 3.767701067440712*^9}, {
   3.7677032913016777`*^9, 3.767703299301387*^9}, {3.767705105543548*^9, 
   3.767705111799025*^9}, {3.767930280096781*^9, 3.767930293645149*^9}, {
   3.767933922894376*^9, 3.767933936741107*^9}, {3.767934030951091*^9, 
   3.767934066083159*^9}, {3.767934331911304*^9, 3.7679343463537397`*^9}, 
   3.7679343790192823`*^9, {3.767948370293522*^9, 3.767948395328456*^9}, 
   3.7679515113661203`*^9, {3.767952229163589*^9, 3.767952242602191*^9}, {
   3.7680450051975307`*^9, 3.768045007250351*^9}, {3.7796140318877563`*^9, 
   3.779614038085116*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"a8349a8b-8643-4170-a25d-3684c603eb68"],

Cell[TextData[{
 "This vector contains the first Chern numbers associated to the three U(1) \
bundles over the Riemann surface and defines the fibration of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"a", ",", "b", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "11887adf-9ddc-49dc-8762-f95c257440c3"],
 " over   ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "g"], TraditionalForm]],ExpressionUUID->
  "749014df-afd5-4b5c-945f-49904d601f42"],
 "."
}], "Text",
 CellChangeTimes->{{3.779614043340952*^9, 
  3.779614142542001*^9}},ExpressionUUID->"17db2daf-8f9d-43ef-b33c-\
ec0a6da5a17d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"{", 
    RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779614151141452*^9, 3.779614151890823*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"6ca53dba-45c7-4a28-83a2-9ef73d320cc9"],

Cell["This vector contains the four fluxes.", "Text",
 CellChangeTimes->{{3.7796141613035383`*^9, 
  3.779614196099271*^9}},ExpressionUUID->"c1462769-8397-4998-80a9-\
08307c39e5cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{"M1", ",", "M2", ",", "M3", ",", "M4"}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.779614198975176*^9, 3.779614226040937*^9}, {
  3.779614970573395*^9, 3.779614984010648*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"96da18cb-31fa-4fd3-9d47-8325f0d7d793"],

Cell[TextData[{
 "We now define some replacements. The first one is (3.18) in the paper and \
comes from requiring the existence of a global (4,0)-form on ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", "(", 
    SubscriptBox["Y", "7"]}], TraditionalForm]],ExpressionUUID->
  "27b6afb2-3394-491d-b598-a2fb0507c73e"],
 "). The second one is a result of the special basis we have chosen for the \
vectors ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "i"], TraditionalForm]],ExpressionUUID->
  "97f05865-9fbd-490f-8329-2f1353d4250c"],
 ". The last condition is Bezout\[CloseCurlyQuote]s identity b l+c k=1 (as \
defined before, but we define it again here). We also define the replacement \
rule for d again."
}], "Text",
 CellChangeTimes->{{3.779614231010741*^9, 3.779614320217544*^9}, {
  3.7796143543090363`*^9, 3.779614470061697*^9}, {3.779614505821292*^9, 
  3.7796145112537327`*^9}, {3.779614550523423*^9, 3.779614563562347*^9}, {
  3.779614595218615*^9, 3.7796145975001783`*^9}, {3.779625677702394*^9, 
  3.779625727610136*^9}, {3.7796258522799387`*^9, 
  3.7796258631765833`*^9}},ExpressionUUID->"f7be7bf2-81f0-4c18-ae08-\
3891dd8dd583"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"replacement", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n1", "\[Rule]", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "g"}], ")"}]}]}], ",", 
     RowBox[{"b1", "\[Rule]", "2"}], ",", 
     RowBox[{"l", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}], "/", "b"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lrep", "=", " ", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"1", "/", "b"}], 
      RowBox[{"(", " ", 
       RowBox[{"1", "-", " ", 
        RowBox[{"c", " ", "k"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drep", "=", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", " ", 
     RowBox[{"a", "+", "b", "-", "c"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.779614587038692*^9, 3.779614600981496*^9}, {
  3.779625713192745*^9, 3.77962571361655*^9}, {3.7796258457138777`*^9, 
  3.779625848328525*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"27fe3c7b-86fd-48b3-8ece-22e0a976e1e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Defining master volume and computing its \
derivatives", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.767610449412713*^9, 3.767610476023384*^9}, {
   3.7676105188041077`*^9, 3.767610523832057*^9}, {3.7676113044303923`*^9, 
   3.7676113065933237`*^9}, 3.767933922894607*^9, 3.767933980099111*^9, {
   3.7679340224039097`*^9, 3.7679340237827873`*^9}, 3.767934379019434*^9, {
   3.7796147738765287`*^9, 
   3.779614780243556*^9}},ExpressionUUID->"4bd792a7-8aa8-49be-8a74-\
b1aca31c26fd"],

Cell[TextData[{
 "We first define the master volume (3.19). Note that b=( ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "1"], TraditionalForm]],ExpressionUUID->
  "2f6e2f56-f4f2-4625-a9c3-09701db9838c"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "29c019b0-7b92-499f-ba94-138c097f1e20"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "0091872a-d232-47d9-a3c2-e9d5dbfacf29"],
 ") and \[Lambda]=( ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],ExpressionUUID->
  "e23ff79b-769a-47b6-98e9-e28335c23089"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "2"], TraditionalForm]],ExpressionUUID->
  "73e0069d-4589-4029-8691-722a42ed097c"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],ExpressionUUID->
  "d5890cb2-7c61-4daf-b09d-e1fc336fbaac"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],ExpressionUUID->
  "166adc15-aff8-4da6-ab35-4d50fb8ec972"],
 ")."
}], "Text",
 CellChangeTimes->{{3.7796147825319443`*^9, 3.779614800748927*^9}, {
  3.77961500467095*^9, 3.779615032286223*^9}, {3.779626024868268*^9, 
  3.779626071456612*^9}},ExpressionUUID->"1a266664-7490-47bd-b6bb-\
d0c16bfcb5e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"modulus", "[", "i_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "\[Equal]", "0"}], ",", "4", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "5"}], ",", "1", ",", "i"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"b_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "Pi"}], ")"}], "^", "3"}], "/", "2"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "i", "]"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", 
            RowBox[{"modulus", "[", 
             RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], 
          RowBox[{"Det", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{"modulus", "[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ",", "b"}], 
            "}"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"Det", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{"modulus", "[", 
                RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{"modulus", "[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ",", "b"}], 
            "}"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", 
            RowBox[{"modulus", "[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], 
          RowBox[{"Det", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{"modulus", "[", 
                RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "b"}], "}"}], "]"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"[", 
              RowBox[{"modulus", "[", 
               RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"v", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "b"}], "}"}], "]"}], 
         RowBox[{"Det", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"v", "[", 
             RowBox[{"[", 
              RowBox[{"modulus", "[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ",", "b"}], 
           "}"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.767610525556822*^9, 3.7676106613603363`*^9}, {
   3.7676106919512777`*^9, 3.767610893678708*^9}, {3.767610924331353*^9, 
   3.7676109381718597`*^9}, {3.7676109695139217`*^9, 
   3.7676109700279217`*^9}, {3.7676110581812057`*^9, 3.76761119580433*^9}, {
   3.767618285600774*^9, 3.7676182860518417`*^9}, 3.767700640140892*^9, 
   3.767933980100556*^9, {3.767934012126563*^9, 3.767934019295843*^9}, 
   3.7679343790201883`*^9, {3.779614590669754*^9, 3.7796145915207357`*^9}, {
   3.779614810575489*^9, 3.779614811727079*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"be3e8356-601d-4a99-9035-bc0c32738495"],

Cell["\<\
We compute the derivatives of the master volume which are needed for \
evaluating the constraint equation (3.20) and flux quantization conditions \
(3.21) and (3.22).\
\>", "Text",
 CellChangeTimes->{{3.7796148209677687`*^9, 3.779614890066787*^9}, {
  3.779614926049231*^9, 
  3.779614951939444*^9}},ExpressionUUID->"de0aec7d-5187-4a1a-b1c3-\
65881402a998"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onederV\[Lambda]func", "[", 
   RowBox[{"b_", ",", "\[Lambda]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"b", ",", "\[Lambda]"}], "]"}], ",", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onederVbfunc", "[", 
   RowBox[{"b_", ",", "\[Lambda]_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"b", ",", "\[Lambda]"}], "]"}], ",", 
    RowBox[{"b", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoderV\[Lambda]func", "[", 
   RowBox[{"b_", ",", "\[Lambda]_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"b", ",", "\[Lambda]"}], "]"}], ",", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoderVb\[Lambda]func", "[", 
   RowBox[{"b_", ",", "\[Lambda]_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"b", ",", "\[Lambda]"}], "]"}], ",", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"b", "[", 
     RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onederV\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"onederV\[Lambda]func", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2", ",", "b3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
           "\[Lambda]4"}], "}"}], ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
     "replacement"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onederVb", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"onederVbfunc", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2", ",", "b3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
           "\[Lambda]4"}], "}"}], ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
     "replacement"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoderV\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"twoderV\[Lambda]func", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2", ",", "b3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
           "\[Lambda]4"}], "}"}], ",", "i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
     "replacement"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoderVb\[Lambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"twoderVb\[Lambda]func", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2", ",", "b3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
           "\[Lambda]4"}], "}"}], ",", "i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
     "replacement"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.779615116495919*^9, 3.779615243335105*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"65088690-4f4a-48c6-ae45-2e255f65a1f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constraint equation and flux quantization conditions", "Subsection",
 CellChangeTimes->{{3.7679341719796743`*^9, 3.767934179111878*^9}, 
   3.76793423040801*^9, 3.767934379023465*^9, 3.767939322952739*^9, 
   3.779615288262466*^9},ExpressionUUID->"1a53f039-3f57-4fac-86b8-\
8eb82780e921"],

Cell[TextData[{
 "We now give the constraint equation (3.20): id1, the flux quantization \
condition (3.21): id2 and the flux quantization conditions (3.22): id3. The \
flux N is denoted by NN and the constant \[Alpha]1=2(2\[Pi] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "s"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "600ef3d2-f651-4102-8309-f3e4ffcc51fd"],
 ")",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e72ea42c-48d0-461d-8bde-55a56941fb1a"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bcbb7a1c-a2ce-46bb-8173-3d1d51caf925"],
 "/ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c8c70aa3-8b9f-4d98-be80-384fac5fe3fa"],
 "."
}], "Text",
 CellChangeTimes->{{3.779615330632575*^9, 3.779615383589592*^9}, {
  3.779615507473215*^9, 3.7796155130814447`*^9}, {3.779615549100128*^9, 
  3.779615667653027*^9}, {3.779626373712749*^9, 
  3.779626374439116*^9}},ExpressionUUID->"9a1b6df3-76d5-4391-84df-\
975ac7c4550d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"id1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"twoderV\[Lambda]", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"2", "Pi", " ", "n1", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"onederV\[Lambda]", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"2", "Pi", " ", "b1", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{"twoderVb\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], "/.",
      "replacement"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]1", " ", "NN"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"onederV\[Lambda]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ")"}], "/.", 
     "replacement"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]1", " ", 
          RowBox[{"M", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"A", "/", 
           RowBox[{"(", 
            RowBox[{"2", "Pi"}], ")"}]}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"twoderV\[Lambda]", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"b1", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{"twoderVb\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
     "replacement"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7677012004244013`*^9, 3.767701231448748*^9}, {
   3.767934199032255*^9, 3.7679342304093*^9}, 3.7679343790244093`*^9, 
   3.779615283972087*^9, {3.7796154004240103`*^9, 3.7796154967116203`*^9}, {
   3.7796155275505247`*^9, 3.779615537039147*^9}, {3.7796263772797747`*^9, 
   3.779626378351553*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"19b52438-7363-4fd4-bfea-a488c292ee34"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Off - shell central charge and R-charges", "Subsection",
 CellChangeTimes->{{3.767934093821166*^9, 3.767934094779874*^9}, {
   3.767934132388135*^9, 3.7679341458476543`*^9}, 3.7679343790224857`*^9, {
   3.767935126933076*^9, 3.7679351338318987`*^9}, 3.767939315343874*^9, {
   3.767952466219297*^9, 
   3.7679524685182467`*^9}},ExpressionUUID->"6fb18aac-a207-4687-b517-\
589b4aefa9d6"],

Cell["\<\
We now define the off-shell central charge (3.24) and R-charges (3.27). \
\>", "Text",
 CellChangeTimes->{{3.7796156945807753`*^9, 3.7796156869473467`*^9}, {
  3.779626116816389*^9, 3.779626117269473*^9}, {3.785494017624907*^9, 
  3.7854940195568457`*^9}},ExpressionUUID->"b302431f-30b9-442e-b7a6-\
2a547b1699a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"offshellcentrcharge", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"12", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}], "^", "2"}], "/", 
        RowBox[{"\[Alpha]1", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "A"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"onederV\[Lambda]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", "Pi", " ", "b1", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"n", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"onederVb", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ")"}]}], "/.",
      "replacement"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellRcharges", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "/", "\[Alpha]1"}], ")"}]}], "onederV\[Lambda]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.767700723845058*^9, 3.767700725771391*^9}, 
   3.767700826836253*^9, 3.767700907652274*^9, {3.7677009469272118`*^9, 
   3.767700951494875*^9}, {3.7677009843369417`*^9, 3.7677009948442917`*^9}, 
   3.767701043697535*^9, 3.7677010937187157`*^9, 3.76793414584862*^9, 
   3.767934236506884*^9, 3.7679343790231133`*^9, {3.767934767972906*^9, 
   3.767934768546748*^9}, {3.767935137497478*^9, 3.7679351510710697`*^9}, {
   3.7679351923756723`*^9, 3.7679351960302362`*^9}, {3.767952470783222*^9, 
   3.767952500725647*^9}, {3.76795255663631*^9, 3.767952594695263*^9}, 
   3.779615264357291*^9, {3.7796157061291227`*^9, 3.779615715124234*^9}, {
   3.779627206916873*^9, 3.779627207145074*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"eae68ca2-55e3-4d25-aab4-35e64714de08"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"a", ",", "b", ",", "c"}]], " ", "fibrations", " ", "over", " ", 
    
    SubscriptBox["\[CapitalSigma]", "g"], "  ", "for", " ", "g"}], " ", "=", 
   RowBox[{
    RowBox[{"1", " ", "and", " ", 
     SubscriptBox["n", "2"]}], "=", 
    RowBox[{
     SubscriptBox["n", "3"], "=", "0"}]}]}], TraditionalForm]], "Section",
 CellChangeTimes->{{3.767934439980268*^9, 3.767934487453361*^9}, {
  3.767935956256002*^9, 3.767935957233753*^9}, {3.767936042138743*^9, 
  3.767936046177519*^9}, {3.7796330039729033`*^9, 
  3.7796330219949207`*^9}},ExpressionUUID->"e314ba18-6e87-4a46-89d1-\
756c0c04432b"],

Cell[TextData[{
 "We now first apply the c-extremization procedure to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"a", ",", "b", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "8922c4ab-be72-4445-a8ed-53fc7dbe4937"],
 " fibrations over the torus for which ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],ExpressionUUID->
  "a0d49a82-bd82-452c-8be2-489abf655150"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    SubscriptBox["n", "3"]}], TraditionalForm]],ExpressionUUID->
  "02926d05-0031-4e90-b634-453fb13a2155"],
 "=0. After that we compare with the field theory result that can be found in \
the previous chapter. This is part of the content of section 3.3.1 in the \
paper."
}], "Text",
 CellChangeTimes->{{3.7796159703468122`*^9, 3.7796159860388527`*^9}, {
   3.779616029872655*^9, 3.7796160728934107`*^9}, {3.779616170204471*^9, 
   3.7796161786242847`*^9}, {3.7796170602654953`*^9, 
   3.7796171451177473`*^9}, {3.779618977511135*^9, 3.779618997082946*^9}, {
   3.779624940732725*^9, 3.77962495001396*^9}, 3.779625283637556*^9, {
   3.779633080605908*^9, 3.77963313440891*^9}, {3.785494057409028*^9, 
   3.785494058343123*^9}},ExpressionUUID->"5b89b729-82f3-46ee-aea5-\
9da315a4a40f"],

Cell[CellGroupData[{

Cell["Specifying general data", "Subsection",
 CellChangeTimes->{{3.779616091779889*^9, 
  3.7796161298538103`*^9}},ExpressionUUID->"145d8d99-2c48-41c0-a773-\
f7d06937ed0d"],

Cell[TextData[{
 "Here we apply the rescalings (3.31) of the fluxes to the constraint \
equation, flux quantization conditions and off-shell charges. We also set ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "2"], "=", 
    RowBox[{
     SubscriptBox["n", 
      RowBox[{"3", " "}]], "=", "0."}]}], TraditionalForm]],ExpressionUUID->
  "b11cb8df-9489-4019-b885-a0cc6784d6f2"]
}], "Text",
 CellChangeTimes->{{3.7796161331702623`*^9, 3.77961630174461*^9}, {
   3.779626162311206*^9, 3.779626163262319*^9}, {3.779633165501501*^9, 
   3.779633166311796*^9}, 3.779633203921755*^9, {3.779684664625723*^9, 
   3.7796846770267563`*^9}},ExpressionUUID->"d3d1b287-79ae-42d3-be7e-\
9928e2c7bd99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"replacementg1n0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M1", "\[Rule]", 
      RowBox[{"m1", " ", "NN"}]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      RowBox[{"m2", " ", "NN"}]}], ",", 
     RowBox[{"M3", "\[Rule]", 
      RowBox[{"m3", " ", "NN"}]}], ",", 
     RowBox[{"M4", "\[Rule]", 
      RowBox[{"m4", " ", "NN"}]}], ",", 
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}], ",", 
     RowBox[{"g", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id1g1n0", "=", 
   RowBox[{
    RowBox[{"id1", "/.", "replacementg1n0"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id2g1n0", "=", 
   RowBox[{
    RowBox[{"id2", "/.", "replacementg1n0"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id3g1n0", "=", 
   RowBox[{
    RowBox[{"id3", "/.", "replacementg1n0"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellcentrchargeg1n0", "=", 
   RowBox[{
    RowBox[{"offshellcentrcharge", "/.", "replacementg1n0"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellRchargesg1n0", "=", 
   RowBox[{
    RowBox[{"offshellRcharges", "/.", "replacementg1n0"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.767934503024929*^9, 3.7679346401765747`*^9}, {
   3.76793472359796*^9, 3.767934794011202*^9}, {3.7679351636056356`*^9, 
   3.767935168012328*^9}, {3.76793520320487*^9, 3.7679352060637007`*^9}, {
   3.7679359780979977`*^9, 3.767936080960249*^9}, {3.7679370090740223`*^9, 
   3.76793701364529*^9}, {3.7679528976400213`*^9, 3.7679529042606487`*^9}, 
   3.7679541994768047`*^9, {3.7679547862945232`*^9, 3.767954789637752*^9}, {
   3.779633034140757*^9, 3.779633068498475*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"c6c17fef-9268-48e9-aa2f-6c02324e6a5f"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Solving constraint equation and  flux quantization conditions\
\>", "Subsection",
 CellChangeTimes->{{3.767934841168709*^9, 3.767934846715083*^9}, 
   3.767934879317616*^9},ExpressionUUID->"2cc63d26-4b8b-4c08-afcd-\
59eed941ed67"],

Cell[TextData[{
 "We now first solve the constraint equation, the flux quantization condition \
for N and the flux quantization conditions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "1"], TraditionalForm]],ExpressionUUID->
  "f496fe35-c820-4f73-bbb0-2ccf362c0069"],
 " to obtain expressions for A, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],ExpressionUUID->
  "495eb36f-bd55-42f0-bc7b-3b6cf55ca894"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],ExpressionUUID->
  "ad2fe242-ab80-4469-881c-c169936bc260"],
 "."
}], "Text",
 CellChangeTimes->{{3.779616334530748*^9, 3.779616416780776*^9}, {
  3.7796332857591143`*^9, 
  3.779633285999868*^9}},ExpressionUUID->"568f9792-5d03-4a87-8ba0-\
bc1d9f4059d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solg1n01", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"id1g1n0", "\[Equal]", "0"}], ",", 
        RowBox[{"id2g1n0", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"id3g1n0", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "b3", ",", "\[Lambda]4"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7676177363830214`*^9, 3.767617788805231*^9}, {
   3.767617837410757*^9, 3.7676179607083797`*^9}, {3.767618028512651*^9, 
   3.7676181230099697`*^9}, 3.767618236965104*^9, {3.767701648927785*^9, 
   3.767701672287508*^9}, 3.7677017211723127`*^9, {3.767934495074449*^9, 
   3.767934495832769*^9}, {3.767934826073229*^9, 3.7679348377563066`*^9}, {
   3.767934950042972*^9, 3.767934956409995*^9}, {3.767935052598757*^9, 
   3.767935052865108*^9}, {3.7679360985924673`*^9, 3.767936110204803*^9}, {
   3.767936241779627*^9, 3.767936244928398*^9}, {3.767936783715158*^9, 
   3.767936785251384*^9}, {3.767937024229062*^9, 3.767937025073224*^9}, {
   3.77963347630422*^9, 3.779633477014853*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"aadcefc7-e310-4f74-81ef-5622dc346f45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"A", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        RowBox[{"b2", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b2"}], " ", "c"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b2", "+", 
           RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "m1", 
      " ", "NN", " ", "\[Alpha]1"}], 
     RowBox[{"8", " ", "a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", 
         RowBox[{"b", " ", "c", " ", "k"}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"b3", "\[Rule]", 
    FractionBox[
     RowBox[{"b", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        RowBox[{"b2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", "c"}], ")"}]}]}], ")"}]}], 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b", "-", 
        RowBox[{"b", " ", "c", " ", "k"}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}]]}], ",", 
   RowBox[{"\[Lambda]4", "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "a", " ", "c", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", 
          RowBox[{"b", " ", "c", " ", "k"}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        SuperscriptBox["b2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
        SuperscriptBox["c", "2"], " ", "NN", " ", "\[Alpha]1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["c", "2"], " ", "k", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"3", " ", "c", " ", "k"}]}], ")"}], " ", 
                 "\[Lambda]2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"3", " ", "c", " ", "k"}]}], ")"}], " ", 
                 "\[Lambda]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "c", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "\[Lambda]2"}], "+", 
             RowBox[{"2", " ", "c", " ", "k", " ", "\[Lambda]2"}], "+", 
             RowBox[{"4", " ", "\[Lambda]3"}], "-", 
             RowBox[{"2", " ", "c", " ", "k", " ", "\[Lambda]3"}]}], ")"}]}], 
          "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "c", " ", "NN", 
              " ", "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", "k", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", "c", " ", "k", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]1", "-", 
                RowBox[{"3", " ", "\[Lambda]2"}], "+", 
                RowBox[{"2", " ", "\[Lambda]3"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]3"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]1"}], "-", 
                RowBox[{"3", " ", "\[Lambda]2"}], "+", "\[Lambda]3"}], 
               ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["b2", "2"]}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "-", 
                RowBox[{"32", " ", "k", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", 
                   RowBox[{"2", " ", "\[Lambda]2"}], "+", "\[Lambda]3"}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2"}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{"8", " ", "k", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Lambda]1"}], "-", 
                RowBox[{"5", " ", "\[Lambda]2"}], "+", 
                RowBox[{"2", " ", "\[Lambda]3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2"}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{"16", " ", "k", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"2", " ", "b2"}], "+", 
                   SuperscriptBox["b2", "2"]}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "-", 
                RowBox[{"32", " ", "k", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", 
                   RowBox[{"5", " ", "\[Lambda]2"}], "+", 
                   RowBox[{"3", " ", "\[Lambda]3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.767617781984922*^9, 3.767617791322751*^9}, {
   3.767617840120618*^9, 3.767617929746147*^9}, 3.767617961021307*^9, {
   3.7676180481128798`*^9, 3.767618065504242*^9}, {3.767618114973942*^9, 
   3.767618123477811*^9}, 3.767618237618958*^9, 3.7677016609564257`*^9, 
   3.767701726363967*^9, 3.767705668914997*^9, 3.767930549723584*^9, 
   3.767935739580594*^9, 3.7679366269581537`*^9, 3.767936789356286*^9, {
   3.7679370197156477`*^9, 3.7679370271417503`*^9}, 3.767948575657105*^9, 
   3.767953099387375*^9, 3.767954790656752*^9, 3.768058111464937*^9, 
   3.779633295758843*^9, 3.779633478766131*^9, 3.7796835790911694`*^9, 
   3.7796869004358587`*^9, 3.780243453666621*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"5ac6e3aa-0bac-41e9-9cb3-77e60914182f"]
}, Open  ]],

Cell[TextData[{
 "We now use these expressions to evaluate the remaining flux quantization \
conditions, which we subsequently solve for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],ExpressionUUID->
  "a06ed03e-5249-4316-beb9-a0e855e7c72d"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],ExpressionUUID->
  "24c6e3e3-4e0c-4212-9150-218f4f1f30a6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],ExpressionUUID->
  "d5b1d4f0-26c4-43eb-9f15-49edf5ae0a1a"],
 ". This results in (3.33)."
}], "Text",
 CellChangeTimes->{{3.779616433644253*^9, 3.77961654587027*^9}, {
  3.779616649765172*^9, 3.779616656685176*^9}, {3.779626179923492*^9, 
  3.7796261811793547`*^9}, {3.779633384473941*^9, 
  3.7796333847167597`*^9}},ExpressionUUID->"131254b2-3171-4ddf-bc96-\
d8f97ac3c49f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"id3g1n0n", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"id3g1n0", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], "/.", "solg1n01"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"solg1n02", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"id3g1n0n", "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "m3", ",", "m4"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.767701814296767*^9, 3.767701832275271*^9}, {
  3.767934967575775*^9, 3.767934970432941*^9}, {3.767935063148679*^9, 
  3.767935063661866*^9}, {3.7679362635300198`*^9, 3.767936270839773*^9}, {
  3.779633393490345*^9, 3.779633393720302*^9}, {3.779633452130075*^9, 
  3.7796334532265987`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b6272d87-6e5f-4e76-b541-6443d8cad280"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "m1"}], "-", 
       RowBox[{"c", " ", "m1"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}]}]}], ")"}], " ", "NN", " ", 
     "\[Alpha]1"}], "b"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"a", " ", "m1"}], "b"]}], "+", "m3"}], ")"}], " ", "NN", " ", 
    "\[Alpha]1"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"c", " ", "m1"}], "b"], "+", "m4"}], ")"}], " ", "NN", " ", 
    "\[Alpha]1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7677018214050217`*^9, 3.767701869685092*^9, 3.767705693125592*^9, 
   3.767930562674335*^9, 3.767935763760149*^9, 3.7679368078619843`*^9, 
   3.7679370336390333`*^9, 3.7679485759102783`*^9, 3.767953100040674*^9, 
   3.768058111907525*^9, 3.779633397679935*^9, {3.7796334660761347`*^9, 
   3.779633480062882*^9}, 3.779683585778702*^9, 3.779686900681117*^9, 
   3.780243453828258*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"d0d2a2f3-710b-4d7b-9949-0fe11812c433"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"m2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "m1"}], "b"]}]}], ",", 
   
   RowBox[{"m3", "\[Rule]", 
    FractionBox[
     RowBox[{"a", " ", "m1"}], "b"]}], ",", 
   RowBox[{"m4", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"c", " ", "m1"}], "b"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7677018214050217`*^9, 3.767701869685092*^9, 3.767705693125592*^9, 
   3.767930562674335*^9, 3.767935763760149*^9, 3.7679368078619843`*^9, 
   3.7679370336390333`*^9, 3.7679485759102783`*^9, 3.767953100040674*^9, 
   3.768058111907525*^9, 3.779633397679935*^9, {3.7796334660761347`*^9, 
   3.779633480062882*^9}, 3.779683585778702*^9, 3.779686900681117*^9, 
   3.780243453891424*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3a247de3-1d03-460e-a4e8-2949da551e55"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining central charge and R-charges", "Subsection",
 CellChangeTimes->{{3.767935003108635*^9, 3.767935020321361*^9}, {
  3.767935280269116*^9, 3.767935284685194*^9}, {3.767952944904882*^9, 
  3.7679529477947807`*^9}},ExpressionUUID->"148cf724-1e80-4cb3-b7e3-\
26b57be0dd52"],

Cell[TextData[{
 "Here we evaluate the off-shell central charge in the values for A, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "eaa91569-4108-4c11-9a61-e055bf494666"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0f96e549-1a53-47cf-9e30-b0a007ff52f4"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "efc197dc-f09d-4b3e-bd6e-87f210ab2953"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "74fd68bd-b63d-4fdc-bb75-6de11782dbc5"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cf7df940-c14e-485e-ab5d-1cc8c676f96c"],
 ". The dependence on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8e9376b0-243f-45b0-8911-8a781f3549f3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", 
    RowBox[{"2", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8782f99c-5ddc-494d-8510-55ae22752868"],
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8e995ad1-1d47-4549-8a87-ef6bcac780c0"],
 " drops out. This results in (3.34)."
}], "Text",
 CellChangeTimes->{{3.779616667098103*^9, 3.779616777505904*^9}, {
  3.779633492213777*^9, 3.779633493474313*^9}, {3.779633526561081*^9, 
  3.7796335345236197`*^9}, {3.779683015896738*^9, 
  3.779683026108882*^9}},ExpressionUUID->"928f6164-7b9f-4b92-bd6c-\
e398e6b4b1cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"offshellcentrchargeg1n0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"offshellcentrchargeg1n0", "/.", "solg1n02"}], "/.", "solg1n01"}],
    "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7677020451374693`*^9, 3.767702045555224*^9}, {
  3.76770240329941*^9, 3.7677024449651814`*^9}, {3.7679350377863417`*^9, 
  3.767935039004918*^9}, {3.767935071605214*^9, 3.767935089533908*^9}, {
  3.767935222395484*^9, 3.767935238130965*^9}, {3.767936317096122*^9, 
  3.7679363303616343`*^9}, {3.767936849185979*^9, 3.767936860460969*^9}, {
  3.779633511013351*^9, 3.779633514306391*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"3561f8e0-fc1d-4fb0-82a4-c214db3aaaef"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a"}], "+", 
     RowBox[{"b2", " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "b2"}], " ", "c"}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "b2", "+", 
        RowBox[{"2", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "m1", " ", 
   SuperscriptBox["NN", "2"]}], 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "+", "b", "-", 
      RowBox[{"b", " ", "c", " ", "k"}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.767702046190597*^9, 3.767702439483365*^9, 3.7677025246148252`*^9, {
   3.7677057637419643`*^9, 3.7677057937300053`*^9}, 3.767930588145355*^9, 
   3.767935829623966*^9, {3.767936834966552*^9, 3.767936861541872*^9}, 
   3.7679369124706717`*^9, 3.767937046627239*^9, 3.767948576397593*^9, 
   3.767953104925068*^9, 3.7680581360341873`*^9, 3.779633518476104*^9, 
   3.779683589051936*^9, 3.779686901065805*^9, 3.7802434543885927`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"1f44b7ba-00e4-422b-a50b-f6030a678934"]
}, Open  ]],

Cell[TextData[{
 "We now determine for which value of  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "50655112-59f4-4fec-ac4e-5ce3275204f5"],
 " the off-shell central charge is optimized. This results in the first line \
of (3.36)."
}], "Text",
 CellChangeTimes->{{3.76793529317155*^9, 3.76793531417134*^9}, {
  3.7796830636843233`*^9, 3.779683068988675*^9}, {3.779683134986438*^9, 
  3.77968314493524*^9}, {3.779684984810161*^9, 
  3.779684985343725*^9}},ExpressionUUID->"5af9e1e2-2545-4ff0-9d3d-\
4de7eab06c7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solg1n03", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"offshellcentrchargeg1n0", ",", "b2"}], "]"}], "\[Equal]", 
        "0"}], "}"}], ",", 
      RowBox[{"{", "b2", "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7677027660664997`*^9, 3.767702806446251*^9}, {
  3.76793525299279*^9, 3.767935266389719*^9}, {3.767936926339459*^9, 
  3.767936953264132*^9}, {3.767937062110214*^9, 3.7679370642605867`*^9}, {
  3.779683085133396*^9, 3.779683089286639*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"0afd36a6-34d2-488e-95d1-9258a422209c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b2", "\[Rule]", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", "k"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7679307203893023`*^9, 3.767935850073688*^9, {3.7679369344299192`*^9, 
   3.7679369539501133`*^9}, 3.767937065923568*^9, 3.76794857648528*^9, 
   3.767953107579776*^9, 3.768058138898402*^9, 3.779683260206991*^9, 
   3.7796835913790703`*^9, 3.779686901130383*^9, 3.78024345448733*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"d2bdbfea-4d26-4701-8af9-65204ca0b7ba"]
}, Open  ]],

Cell[TextData[{
 "The value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3bf15d99-3320-4c34-bc9a-4c8c629d8ebc"],
 " can then be computed and is equal to the second line of (3.36):"
}], "Text",
 CellChangeTimes->{{3.7796831276326113`*^9, 3.779683164420856*^9}, {
  3.77968324517349*^9, 
  3.779683256487715*^9}},ExpressionUUID->"e249e95f-a9a4-4fa2-bf79-\
0371ce23c551"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b3", "/.", "solg1n01"}], "/.", "solg1n03"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7796832256498823`*^9, 3.779683236462912*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"160ea8ca-317c-4143-9af8-96256ae58f3e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"b", " ", "c"}], 
   RowBox[{"a", "-", "c"}]]}]], "Output",
 CellChangeTimes->{3.779683282031906*^9, 3.779683593608613*^9, 
  3.779686901199635*^9, 3.7802434545794077`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"83db78cf-6b96-4dc6-92e2-84d8f9a89a57"]
}, Open  ]],

Cell["\<\
The value of the central charge is then given by the optimized off-shell \
central charge (equal to (3.35)):\
\>", "Text",
 CellChangeTimes->{{3.767953826324006*^9, 3.767953843670478*^9}, 
   3.7796833599133883`*^9, {3.779683422480052*^9, 
   3.779683428976959*^9}},ExpressionUUID->"84c00546-15e1-41cc-93ea-\
ec14f140d8b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centrchargegeomcextrg1n0", "=", 
  RowBox[{
   RowBox[{"offshellcentrchargeg1n0", "/.", "solg1n03"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.767703073932234*^9, 3.767703094307172*^9}, {
   3.767703634697666*^9, 3.76770364384394*^9}, {3.767703725271742*^9, 
   3.767703773285161*^9}, {3.767935334056991*^9, 3.7679353754021797`*^9}, {
   3.7679369637204237`*^9, 3.7679369715260763`*^9}, {3.767939084057864*^9, 
   3.767939096236578*^9}, 3.767939133516922*^9, 3.779683092174343*^9, {
   3.779683378275857*^9, 3.7796833901416483`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"6417ab0c-b9fe-4838-a74f-c252790e6e4d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", "a", " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", "m1", " ", 
   SuperscriptBox["NN", "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "-", "c"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7677032629794893`*^9, 3.767703409261023*^9, 
  3.767703790735735*^9, 3.767705896378564*^9, 3.767930730346588*^9, 
  3.767935870008925*^9, 3.767936972220866*^9, 3.767937071599347*^9, 
  3.767939101533586*^9, 3.767939134478354*^9, 3.767948576568285*^9, 
  3.767953109416874*^9, 3.768058140608531*^9, 3.7796833930241823`*^9, 
  3.7796835956394367`*^9, 3.779686901217352*^9, 3.780243454664344*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"cec0ae54-5fc6-4a63-a530-4a9bf36ba5eb"]
}, Open  ]],

Cell[TextData[{
 "The R-charges are given by evaluation of the off-shell R-charges in the \
value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "37fe5cae-dec6-46a0-8caa-c1d5cb5a4406"],
 "."
}], "Text",
 CellChangeTimes->{{3.779616931385501*^9, 3.77961698484903*^9}, {
   3.7796834793818617`*^9, 3.779683490766747*^9}, {3.779683929847801*^9, 
   3.7796839407096977`*^9}, 
   3.78549433052665*^9},ExpressionUUID->"316c0702-81e0-4705-883d-\
992168e9477b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rchargesgeomcextrg1n0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"offshellRchargesg1n0", "/.", "solg1n02"}], "/.", "solg1n01"}], "/.",
     "solg1n03"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7679529924900913`*^9, 3.767952999048622*^9}, {
  3.767953206993597*^9, 3.7679532093823557`*^9}, {3.7796834948907623`*^9, 
  3.779683526193606*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"1a555a71-7ed1-4fcc-b62d-a78a2ea9de08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], "+", 
        RowBox[{"16", " ", "c", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[Lambda]2"}], "+", "\[Lambda]3"}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "c", " ", "NN", " ", "\[Alpha]1"}], "+", 
        RowBox[{"16", " ", "b", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}], "+", 
        RowBox[{"16", " ", "c", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}]}]}], 
       ")"}]}]}], 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", "\[Alpha]1"}]],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]1", "-", 
              RowBox[{"3", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "c", " ", "\[Lambda]2"}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"a", " ", "b", " ", "c", " ", "\[Alpha]1"}]]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
      "\[Alpha]1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
         RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "b"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]1", "-", 
               RowBox[{"5", " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[Lambda]2"}], "-", "\[Lambda]3"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
         "+", 
         RowBox[{"32", " ", "c", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Lambda]2"}], "+", "\[Lambda]3"}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"a", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "\[Alpha]1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], "2"], " ", "c", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
          RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]1", "-", 
                RowBox[{"5", " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "\[Lambda]2"}], "-", "\[Lambda]3"}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", "c", " ", "NN", " ", "\[Alpha]1"}], "+", 
          RowBox[{"16", " ", "b", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}], "+", 
          RowBox[{"16", " ", "c", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Lambda]2"}], "+", "\[Lambda]3"}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
          "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Lambda]2"}], "-", "\[Lambda]3"}], ")"}]}], 
          "+", 
          RowBox[{"b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "c", " ", "NN", " ", "\[Alpha]1"}], 
             "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[Lambda]2"}], "+", "\[Lambda]3"}],
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.767953125007341*^9, 3.767953211210301*^9, 
  3.7680581444885283`*^9, 3.779683528123468*^9, 3.779683601432309*^9, 
  3.779686902530715*^9, 3.7802434560953913`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"7ab392b4-a372-4446-86ab-76616a7d82c0"]
}, Open  ]],

Cell["We can rewrite the R-charges which results in (3.37):", "Text",
 CellChangeTimes->{{3.779616931385501*^9, 3.77961698484903*^9}, {
  3.7796834793818617`*^9, 3.779683490766747*^9}, {3.779683929847801*^9, 
  3.7796839407096977`*^9}, {3.779690609384263*^9, 3.7796906212002773`*^9}, {
  3.7854943169466257`*^9, 
  3.785494352198263*^9}},ExpressionUUID->"b6d97a9e-bdfe-46af-8442-\
b7225165fac9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]1", "-", 
              RowBox[{"3", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "c", " ", "\[Lambda]2"}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"NN", " ", "a", " ", "b", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
      "\[Alpha]1"}]], "+", 
    FractionBox[
     RowBox[{" ", "c", " "}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", "c"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rchargesgeomcextrg1n0", "\[Equal]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"a", " ", "b", " ", "NN"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}]}]], "+", 
      RowBox[{"b", " ", "NN", " ", "\[Gamma]"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", " ", "c"}], ")"}], " ", "c", " ", "NN"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "c"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "NN", " ", 
       "\[Gamma]"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"a", " ", "b", " ", "NN"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}]}]], "+", 
      RowBox[{"a", " ", "NN", " ", "\[Gamma]"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", " ", "c"}], ")"}], " ", "c", " ", "NN"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "c"}], ")"}]}]], "-", 
      RowBox[{"c", " ", "NN", " ", "\[Gamma]"}]}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]", "/.", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]1", "\[Rule]", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]", " ", "ls"}], ")"}], "^", "4"}], 
     RowBox[{"gs", "/", 
      RowBox[{"L", "^", "4"}]}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.779690629324918*^9, 3.779690662054303*^9}, {
  3.7796911138384867`*^9, 3.779691207625133*^9}, {3.779691441934416*^9, 
  3.779691468862089*^9}, {3.779691527314736*^9, 3.779691540023366*^9}, {
  3.779691597543927*^9, 3.779691598216642*^9}, {3.779691702838091*^9, 
  3.779691824505144*^9}, {3.779691924719042*^9, 3.779691940259553*^9}, {
  3.779692139385336*^9, 3.779692158625258*^9}, {3.779692448910248*^9, 
  3.779692561795712*^9}, {3.779771693652177*^9, 3.779771711254156*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"9b0c8aa5-d78c-4a03-b18d-8ea653f5a6c6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7796914445727654`*^9, 3.7796914693881617`*^9}, {
   3.779691512558014*^9, 3.779691540583*^9}, {3.779691598814555*^9, 
   3.7796916171020393`*^9}, {3.779691717353627*^9, 3.779691730062961*^9}, {
   3.7796917772466908`*^9, 3.779691824876978*^9}, {3.779691941101439*^9, 
   3.779691945762279*^9}, 3.779692159484396*^9, {3.779692495868662*^9, 
   3.7796925263711853`*^9}, 3.779692562126408*^9, 3.7797717162356462`*^9, 
   3.780243457071004*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"0f8c47c9-2c6d-4597-bcf1-8c6d56cd58e8"],

Cell[BoxData[
 RowBox[{
  FractionBox["c", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b", "-", "c"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", "c"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]1", "-", 
            RowBox[{"3", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "a", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "c", " ", "\[Lambda]2"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]2", "-", "\[Lambda]3"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{"2", " ", "a", " ", "b", " ", 
    RowBox[{"(", 
     RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", "gs", " ", 
    SuperscriptBox["ls", "4"], " ", "NN", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.7796914445727654`*^9, 3.7796914693881617`*^9}, {
   3.779691512558014*^9, 3.779691540583*^9}, {3.779691598814555*^9, 
   3.7796916171020393`*^9}, {3.779691717353627*^9, 3.779691730062961*^9}, {
   3.7796917772466908`*^9, 3.779691824876978*^9}, {3.779691941101439*^9, 
   3.779691945762279*^9}, 3.779692159484396*^9, {3.779692495868662*^9, 
   3.7796925263711853`*^9}, 3.779692562126408*^9, 3.7797717162356462`*^9, 
   3.780243457074443*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"23338437-45dc-41f1-9d1c-ad3e9d042e10"]
}, Open  ]],

Cell[TextData[{
 "The comparison with field theory and the limit ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],ExpressionUUID->
  "83f4829b-642b-4960-8fe1-8eacc46310e3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "3"], TraditionalForm]],ExpressionUUID->
  "4f2d9d02-5c9b-4344-bd3a-c8d4b43e1845"],
 " to zero of the R-charges in the next section show that one has to set \
\[Gamma]=0."
}], "Text",
 CellChangeTimes->{{3.7797755012175007`*^9, 3.779775560946451*^9}, {
  3.7854941559055977`*^9, 
  3.7854941786522837`*^9}},ExpressionUUID->"186db274-ce7b-447e-aaa5-\
5d350fcc6bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rchargesgeomcextrg1n0\[Gamma]0", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"a", " ", "b", " ", "NN"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", " ", "c"}], ")"}], " ", "c", " ", "NN"}], 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", "c"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"a", " ", "b", " ", "NN"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", " ", "c"}], ")"}], " ", "c", " ", "NN"}], 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.779775594072247*^9, 3.7797756205521927`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"fcc4a5cd-12ae-49f9-b8ad-6caece02f40e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison with field theory c-extremization", "Subsection",
 CellChangeTimes->{{3.768050405621902*^9, 3.7680504349384947`*^9}, {
  3.779683976123374*^9, 
  3.779683980963005*^9}},ExpressionUUID->"c901fa94-ed9a-4eaf-aa45-\
adccf703fc11"],

Cell[TextData[{
 "We now compare with the field theory c-extremization results by using the \
relations (3.29) to determine the field theoretic fluxes B, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "1"], TraditionalForm]],ExpressionUUID->
  "e4197755-fd23-4960-8368-547673968e6a"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "2"], TraditionalForm]],ExpressionUUID->
  "4401a1f3-8402-4da8-a112-6465cbd6dcec"],
 " in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],ExpressionUUID->
  "2ab145e8-df6e-4446-ae12-1feddc999023"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],ExpressionUUID->
  "8b654b2c-3c17-4ae8-8050-d0f56ac68f54"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "3"], TraditionalForm]],ExpressionUUID->
  "9989eeac-0df5-4ea5-a439-1b4ab7fae9b4"],
 " (the latter two variables are zero, but this way we can use it for the \
non-zero case as well). We first solve the equations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "1"], TraditionalForm]],ExpressionUUID->
  "ac6d07b5-d28a-4a85-835f-e9630e24c970"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "2"], TraditionalForm]],ExpressionUUID->
  "a574d8c2-db86-4e70-9e80-3c632d8ae5ad"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "3"], TraditionalForm]],ExpressionUUID->
  "11ba0ee0-e438-46dc-b271-0a0bb734bd3c"],
 " in (3.29) which results in (3.32)."
}], "Text",
 CellChangeTimes->{{3.768050440624528*^9, 3.7680505399112167`*^9}, {
  3.76805058323584*^9, 3.768050618697227*^9}, {3.77961722428232*^9, 
  3.779617238197302*^9}, {3.779618004372569*^9, 3.77961812371028*^9}, {
  3.779618178357148*^9, 3.779618278745385*^9}, {3.779626204966791*^9, 
  3.779626242818903*^9}, {3.7796840530507383`*^9, 3.7796840583998938`*^9}, {
  3.779684106246667*^9, 3.77968416238421*^9}, {3.779687026484593*^9, 
  3.779687029748741*^9}},ExpressionUUID->"621bd616-1ee3-4f96-ac06-\
0bfa4a52d825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fluxesg1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m1", "\[Equal]", " ", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f2", " ", "k"}], " ", "+", 
              RowBox[{"B", " ", "b"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m1"}], " ", "+", 
              RowBox[{"b", 
               RowBox[{"(", 
                RowBox[{"n2", "-", "m1"}], ")"}]}], "+", "n3", "-", 
              RowBox[{"a", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", "b", ")"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "f1"}], "-", 
              RowBox[{"f2", 
               RowBox[{"(", 
                RowBox[{"k", "+", "l"}], ")"}]}], "-", 
              RowBox[{"d", " ", "B"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "m1"}], "-", 
              RowBox[{"b", " ", "n2"}], "+", 
              RowBox[{"a", " ", "k", " ", "n3"}]}], ")"}], "/", "b"}], 
           "\[Equal]", " ", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{"f1", "+", 
              RowBox[{"a", " ", "B"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"B", ",", "f1", ",", "f2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", "lrep"}], "/.", "drep"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7680506357827*^9, 3.768050641821293*^9}, {
  3.7680577597142067`*^9, 3.7680578195615387`*^9}, {3.768058070337281*^9, 
  3.7680580711207457`*^9}, {3.779684170932126*^9, 3.7796841823422747`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"ccaf0740-5418-4362-8545-265c6619f1a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"B", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"m1", "+", 
       RowBox[{"k", " ", "n3"}]}], 
      RowBox[{"2", " ", "b"}]]}]}], ",", 
   RowBox[{"f1", "\[Rule]", 
    FractionBox["n2", "2"]}], ",", 
   RowBox[{"f2", "\[Rule]", 
    FractionBox["n3", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.76805064365909*^9, 3.768051399633389*^9, 3.768057826980336*^9, 
   3.768058077821804*^9, 3.775990401804294*^9, {3.779684176806664*^9, 
   3.779684182741117*^9}, 3.7796869026245747`*^9, 3.780243457358502*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"6ee2d49e-aa4f-46f5-8970-8db950ba28d1"]
}, Open  ]],

Cell["\<\
We then check that the equation for M4 in (3.29) is also satisfied:\
\>", "Text",
 CellChangeTimes->{{3.7680506537777023`*^9, 3.7680506754069233`*^9}, {
  3.779684199069195*^9, 
  3.779684201193322*^9}},ExpressionUUID->"6fa2b8ee-cb9a-45a7-804d-\
88c04b44493b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}]}], "/", "b"}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f2", " ", "l"}], "-", 
        RowBox[{"c", " ", "B"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"l", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}], "/", "b"}]}], "}"}]}], "/.", 
   "fluxesg1"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.76805068149617*^9, 3.768050682159705*^9}, {
   3.768057835341325*^9, 3.768057843737165*^9}, {3.768058075358268*^9, 
   3.768058075579341*^9}, 3.779684186102684*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"cd8a3092-9d30-4da4-bff4-5d1edd1e4a65"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.768050678089952*^9, 3.768050682444763*^9}, 
   3.768057844502777*^9, 3.768058079374282*^9, 3.775990402901198*^9, 
   3.779684203763466*^9, 3.7796869026355267`*^9, 3.780243457496193*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"1d1f6660-184d-4e83-806a-df8698ea7ad2"]
}, Open  ]],

Cell[TextData[{
 "We now compare the found result for the central charge with the field \
theory c-extremization result using the transformations for B, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "1"], TraditionalForm]],ExpressionUUID->
  "4043df6a-9557-40ec-87f9-b9530b968768"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "2"], TraditionalForm]],ExpressionUUID->
  "f620e6d9-231e-4a82-9b9e-6ed18558aef2"],
 " stated above with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],ExpressionUUID->
  "abde0570-8578-492a-9cb7-ced3f03499ba"],
 "= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "3"], TraditionalForm]],ExpressionUUID->
  "c82cdaea-0a7e-428e-92da-aad0eac0380c"],
 "=0. We also use that for the torus ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "g"], TraditionalForm]],ExpressionUUID->
  "971dadac-3917-4a7c-82d9-db19d7449ba0"],
 "=2  and \[Kappa]=0."
}], "Text",
 CellChangeTimes->{{3.768050694889029*^9, 3.768050748125369*^9}, {
  3.7680508077809153`*^9, 3.768050815893449*^9}, {3.768051019067575*^9, 
  3.7680510192094297`*^9}, {3.768214617825759*^9, 3.768214620143038*^9}, {
  3.7796266697663507`*^9, 3.7796267355165157`*^9}, {3.779626905326165*^9, 
  3.7796269085072203`*^9}, {3.7796842412766542`*^9, 3.779684265990346*^9}, {
  3.779684366720915*^9, 
  3.779684383008741*^9}},ExpressionUUID->"34761677-7859-4c15-9767-\
b8cad03831dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"centrchargegeomcextrg1n0", "\[Equal]", " ", "crcextr"}], "/.", 
     "fluxesg1"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Eta]g", "\[Rule]", "2"}], ",", 
      RowBox[{"\[Kappa]", "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.779684312179625*^9, 3.779684362809588*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"82e0ff33-8782-49f6-b0dc-0fd468cda70c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.779684349256268*^9, 3.779684363543927*^9}, 
   3.779686902685155*^9, 3.780243457628147*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"2512c74b-1fc3-405c-a389-089fec1cfb38"]
}, Open  ]],

Cell["We do the same for the R-charges (with \[Gamma]=0):", "Text",
 CellChangeTimes->{{3.779626919437707*^9, 3.7796269448347282`*^9}, {
  3.7796318875642242`*^9, 3.779631891859849*^9}, {3.779684475617722*^9, 
  3.779684476236102*^9}, {3.7797756394961233`*^9, 
  3.779775645338449*^9}},ExpressionUUID->"3c42577b-610a-436c-9667-\
90e78d6c7eeb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Rchargescextr", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
      RowBox[{"Rchargesgeomcextrg1n0\[Gamma]0", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Rchargescextr", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
      RowBox[{"Rchargesgeomcextrg1n0\[Gamma]0", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Rchargescextr", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
      RowBox[{"Rchargesgeomcextrg1n0\[Gamma]0", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Rchargescextr", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
      RowBox[{"Rchargesgeomcextrg1n0\[Gamma]0", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}], "Input",\

 CellChangeTimes->{{3.7796275560130587`*^9, 3.779627592490611*^9}, 
   3.779627697679165*^9, {3.779630217562971*^9, 3.779630222041533*^9}, {
   3.7796303150514393`*^9, 3.779630317149287*^9}, {3.779630775715474*^9, 
   3.7796307771694717`*^9}, {3.77963111674219*^9, 3.779631180292441*^9}, {
   3.77963121790047*^9, 3.779631218387883*^9}, 3.779631619581588*^9, {
   3.779631835648951*^9, 3.779631874280425*^9}, {3.779684424798217*^9, 
   3.779684465093129*^9}, {3.7796856036369333`*^9, 3.7796856089608603`*^9}, {
   3.7796870776015997`*^9, 3.779687083039638*^9}, {3.779775629101096*^9, 
   3.779775634980011*^9}, {3.7802433638674593`*^9, 3.780243367605597*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"3e032631-9a5a-463d-9d82-0e233142c5a8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779684487024816*^9, 3.779686903373932*^9, 3.77977563540631*^9, {
   3.7802434577339163`*^9, 3.78024346336311*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"5e16bde3-71ae-47f4-981e-5676b1d7ee29"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779684487024816*^9, 3.779686903373932*^9, 3.77977563540631*^9, {
   3.7802434577339163`*^9, 3.780243463365904*^9}},
 CellLabel->"Out[93]=",ExpressionUUID->"06a9d0fa-ebd7-41b9-91c7-45124f75e471"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779684487024816*^9, 3.779686903373932*^9, 3.77977563540631*^9, {
   3.7802434577339163`*^9, 3.78024346336915*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"7ea797ed-9a3a-41d7-a367-1361f9d922b1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779684487024816*^9, 3.779686903373932*^9, 3.77977563540631*^9, {
   3.7802434577339163`*^9, 3.7802434633722258`*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"35219558-dcf8-470a-955a-810f82b363e3"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["L", 
      RowBox[{"a", ",", "b", ",", "c"}]], "  ", "fibrations", " ", "over", 
     " ", 
     SubscriptBox["\[CapitalSigma]", "g"], "  ", "for", " ", "g"}], " ", "=", 
    
    RowBox[{"1", " ", "and", " ", "n2"}]}], ",", " ", 
   RowBox[{"n3", " ", "not", " ", "both", " ", "0"}]}], 
  TraditionalForm]], "Section",
 CellChangeTimes->{{3.767934439980268*^9, 3.767934487453361*^9}, {
  3.7679386756931877`*^9, 3.767938690669683*^9}, {3.767951743632535*^9, 
  3.767951745364449*^9}, {3.768056301859756*^9, 3.7680563085795813`*^9}, {
  3.7796326511185837`*^9, 
  3.7796326763642*^9}},ExpressionUUID->"019d8a03-7f84-4f0f-920e-9084c34722f7"],

Cell[TextData[{
 "We now apply the c-extremization procedure to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"a", ",", "b", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "39c29658-1268-43ce-a74e-650174f0d1af"],
 " fibrations over the torus for which ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],ExpressionUUID->
  "b2458762-2f8f-482f-8688-9dd0a1ea49e1"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "3"], TraditionalForm]],ExpressionUUID->
  "0dc48245-089d-4e18-8069-96c99c11716f"],
 " are not both equal to zero. After that we compare with the field theory \
result that can be found in the previous chapter. This is part of the content \
of section 3.3.1 in the paper."
}], "Text",
 CellChangeTimes->{{3.7796159703468122`*^9, 3.7796159860388527`*^9}, {
   3.779616029872655*^9, 3.7796160728934107`*^9}, {3.779616170204471*^9, 
   3.7796161786242847`*^9}, {3.7796170602654953`*^9, 
   3.7796171451177473`*^9}, {3.779618977511135*^9, 3.779618997082946*^9}, {
   3.779624940732725*^9, 3.77962495001396*^9}, 3.779625283637556*^9, {
   3.779633080605908*^9, 3.77963313440891*^9}, {3.779684531644369*^9, 
   3.779684565379345*^9}},ExpressionUUID->"dd81369c-3fca-4a41-91a0-\
a4227481cc2c"],

Cell[CellGroupData[{

Cell["Specifying general data", "Subsection",
 CellChangeTimes->{{3.779616091779889*^9, 
  3.7796161298538103`*^9}},ExpressionUUID->"ff6ef61d-5386-44a1-b397-\
e40ca5d59df5"],

Cell["\<\
Here we apply the rescalings (3.31) of the fluxes to the constraint equation, \
flux quantization conditions and off-shell charges.\
\>", "Text",
 CellChangeTimes->{{3.7796161331702623`*^9, 3.77961630174461*^9}, {
   3.779626162311206*^9, 3.779626163262319*^9}, {3.779633165501501*^9, 
   3.779633166311796*^9}, 
   3.779633203921755*^9},ExpressionUUID->"b5bb47bf-0f77-4557-9300-\
17123a8d9fa4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"replacementg1nn0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M1", "\[Rule]", 
      RowBox[{"m1", " ", "NN"}]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      RowBox[{"m2", " ", "NN"}]}], ",", 
     RowBox[{"M3", "\[Rule]", 
      RowBox[{"m3", " ", "NN"}]}], ",", 
     RowBox[{"M4", "\[Rule]", 
      RowBox[{"m4", " ", "NN"}]}], ",", 
     RowBox[{"g", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id1g1nn0", "=", 
   RowBox[{
    RowBox[{"id1", "/.", "replacementg1nn0"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id2g1nn0", "=", 
   RowBox[{
    RowBox[{"id2", "/.", "replacementg1nn0"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id3g1nn0", "=", 
   RowBox[{
    RowBox[{"id3", "/.", "replacementg1nn0"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellcentrchargeg1nn0", "=", 
   RowBox[{
    RowBox[{"offshellcentrcharge", "/.", "replacementg1nn0"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellRchargesg1nn0", "=", 
   RowBox[{
    RowBox[{"offshellRcharges", "/.", "replacementg1nn0"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.767934503024929*^9, 3.7679346401765747`*^9}, {
   3.76793472359796*^9, 3.767934794011202*^9}, {3.7679351636056356`*^9, 
   3.767935168012328*^9}, {3.76793520320487*^9, 3.7679352060637007`*^9}, {
   3.767938702106608*^9, 3.76793876348116*^9}, {3.767952438548479*^9, 
   3.767952454220002*^9}, {3.767952609944159*^9, 3.7679526248730392`*^9}, 
   3.767952728732018*^9, 3.768057521409151*^9, {3.779632725325397*^9, 
   3.779632766260648*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"125e4a82-245d-4143-89a5-75550a2597e7"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Solving constraint equation and  flux quantization conditions\
\>", "Subsection",
 CellChangeTimes->{{3.767934841168709*^9, 3.767934846715083*^9}, 
   3.767934879317616*^9},ExpressionUUID->"cf274a3b-fa72-4f52-8343-\
14e93b2efc39"],

Cell[TextData[{
 "We now first solve the constraint equation, the flux quantization condition \
for N and the flux quantization conditions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0b919327-348d-42a4-bd6a-8f1f7fd16c4c"],
 " to obtain expressions for A, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f94e3a74-cd75-47a9-a72d-fae8b8ce5c0b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1bc11e58-3fb4-4fce-840a-18fe54a80ffa"],
 "."
}], "Text",
 CellChangeTimes->{{3.779616334530748*^9, 3.779616416780776*^9}, {
  3.7796332857591143`*^9, 3.779633285999868*^9}, {3.779684764126758*^9, 
  3.779684765506201*^9}},ExpressionUUID->"b7cfafd1-2199-4ebf-9a7a-\
af132d0dc313"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solg1nn01", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"id1g1nn0", "\[Equal]", "0"}], ",", 
        RowBox[{"id2g1nn0", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"id3g1nn0", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "\[Lambda]3", ",", "\[Lambda]4"}], "}"}]}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7676177363830214`*^9, 3.767617788805231*^9}, {
   3.767617837410757*^9, 3.7676179607083797`*^9}, {3.767618028512651*^9, 
   3.7676181230099697`*^9}, 3.767618236965104*^9, {3.767701648927785*^9, 
   3.767701672287508*^9}, 3.7677017211723127`*^9, {3.767934495074449*^9, 
   3.767934495832769*^9}, {3.767934826073229*^9, 3.7679348377563066`*^9}, {
   3.767934950042972*^9, 3.767934956409995*^9}, {3.767935052598757*^9, 
   3.767935052865108*^9}, {3.767938771561988*^9, 3.767938788961915*^9}, {
   3.779684772287034*^9, 3.779684772950283*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9c8986a5-da9f-4a97-be77-111f1808388c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"A", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["b3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "n3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b3", " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"m1", "+", 
             RowBox[{"b3", " ", 
              SuperscriptBox["k", "2"], " ", "n3"}]}], ")"}]}]}], ")"}], " ", 
        "NN", " ", "\[Alpha]1"}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["b3", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
           SuperscriptBox["n3", "2"], " ", "NN", " ", "\[Alpha]1"}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["b3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "b2"}], ")"}]}], " ", 
              SuperscriptBox["n3", "2"]}], "-", 
             RowBox[{"b3", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{"n2", "+", 
                RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"b3", " ", "c", " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2"}], ")"}], " ", "m1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"5", " ", "b2"}]}], ")"}], " ", "k", " ", "n3"}]}],
                ")"}]}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "b2", " ", "b3", " ", "c", " ", "m1", 
              " ", "n3", " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{
              SuperscriptBox["b3", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b3", "2"], " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "+", 
                RowBox[{"k", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "b2", "+", 
                   RowBox[{"2", " ", "c", " ", "k"}], "-", 
                   RowBox[{"5", " ", "b2", " ", "c", " ", "k"}]}], ")"}], " ",
                  "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["n3", "2"], " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b2", "2"], " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b2"}], " ", "c", " ", "m1", " ", "n3"}], "+", 
             RowBox[{"b3", " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", 
                RowBox[{"2", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
           "\[Alpha]1"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "b3"}], " ", "m1"}], "+", 
                RowBox[{"b3", " ", "n2"}], "-", 
                RowBox[{"2", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b2", "3"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "n2"}], ")"}], " ", "n3", " ", "NN", " ", 
              "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", "b2", " ", "n2", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["n2", "2"], " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", "\[Lambda]1"}], "-", 
                RowBox[{"b3", " ", "\[Lambda]2"}], "+", 
                RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "b2", " ", "b3", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b2", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "c"}], " ", "m1"}], "+", "n3"}], ")"}]}], "+", 
             RowBox[{"b3", " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", 
                RowBox[{"2", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
           "\[Alpha]1"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "-", 
                RowBox[{"k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "b3", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", "n2"}], ")"}], " ", "n3"}], "+", 
                RowBox[{"2", " ", "c", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
                RowBox[{"b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "k", " ", "n2", " ", "n3"}], "+", 
                   RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"n2", "+", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "-", "n2"}], ")"}], " ", "n2", " ", "NN", " ",
                  "\[Alpha]1"}], "+", 
                RowBox[{
                "2", " ", "b3", " ", "c", " ", "n2", " ", "n3", " ", "NN", 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["n3", "2"], " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                RowBox[{"4", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "3"], " ", "c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{"n3", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "-", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", 
              " ", "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["n3", "2"]}], "+", 
                RowBox[{"2", " ", "c", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                RowBox[{"b3", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"3", " ", "n2"}], "+", 
                   RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}], "-", 
                RowBox[{"b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "k", " ", "n2", " ", "n3"}], "+", 
                   RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"n2", "+", 
                    RowBox[{"4", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", "n3", 
                 " ", "NN", " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "c", " ", "m1"}], "-", 
                   RowBox[{"c", " ", "n2"}], "+", 
                   RowBox[{"2", " ", "n3"}]}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                 SuperscriptBox["n3", "2"], " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"16", " ", "n2", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                RowBox[{"2", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
                 "\[Lambda]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b3", "2"]}], " ", "c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b3", " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", 
                RowBox[{"2", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"b2", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "c"}], " ", "m1"}], "+", 
                RowBox[{"4", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
           "\[Alpha]1"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b3", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "c", " ", "m1"}], "-", 
                RowBox[{"c", " ", "n2"}], "+", 
                RowBox[{"2", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b3", " ", "c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2"}], ")"}], " ", "c", " ", "m1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "n3"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", "c", " ", "k",
                  " ", "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b3", "2"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", "n3"}], 
                "+", 
                RowBox[{"b2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7"}], " ", "c", " ", "k", " ", "n2", " ", 
                    "n3"}], "-", 
                   RowBox[{"2", " ", "c", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"n2", "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                   RowBox[{"n3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"3", " ", "n2"}], "+", 
                    RowBox[{"4", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"32", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              SuperscriptBox["n3", "2"], " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["b3", "3"]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "-", "n2"}], ")"}], " ", "n2", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", "n3"}], 
                "-", 
                RowBox[{"b2", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", "n2"}], ")"}], " ", "n3"}], "+", 
                RowBox[{"b2", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                   RowBox[{"k", " ", "m1", " ", "n3"}], "+", 
                   RowBox[{"7", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}],
                ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", "b3", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "b2", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b2", "2"], " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "-", 
                   RowBox[{"c", " ", "k", " ", "m1"}], "+", 
                   RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "n3"}]}],
                   ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
                RowBox[{"8", " ", "n2", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b2", "2"], " ", 
                 SuperscriptBox["c", "2"], " ", "m1", " ", "NN", " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{"n3", "+", 
                   RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "n3"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"n2", "-", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
                RowBox[{"8", " ", "b2", " ", "n3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "b2", " ", "c"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"b3", "-", 
            RowBox[{"b3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", "2"], " ", "c", " ", "n2"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "n3"}], "-", 
         
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", "n2"}], "-", 
            RowBox[{"a", " ", "n3"}], "+", 
            RowBox[{"a", " ", "c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ",", 
   RowBox[{"\[Lambda]3", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], " ", 
        SuperscriptBox["b3", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"k", " ", "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "c", " ", "m1"}], "+", "n3", "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m1"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
           "\[Alpha]1"}], "+", 
          RowBox[{"b", " ", "b3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b3", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2", "-", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "m1"}], 
                "+", 
                RowBox[{"b2", " ", "k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "+", "n2", 
                "-", 
                RowBox[{"k", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3"}]}], ")"}], 
              " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b2", " ", "b3", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b2"}], " ", "c", " ", "m1"}], "+", 
             RowBox[{"b3", " ", "n2"}]}], ")"}], " ", "NN", " ", 
           "\[Alpha]1"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "n2"}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", "n2", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", "\[Lambda]1"}], "-", 
                RowBox[{"b3", " ", "\[Lambda]2"}], "+", 
                RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "b2", " ", "c", " ", "n2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", "NN", " ", "\[Alpha]1"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b3", "3"], " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "-", 
             RowBox[{"k", " ", "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}],
           "-", 
          RowBox[{"b", " ", "b3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "k", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "+", "n2"}], ")"}]}], "-", "n3", 
                "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "m1"}], "+", "n2", "-", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", 
              " ", "\[Alpha]1"}], "-", 
             RowBox[{"2", " ", "b3", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"n3", "-", 
                RowBox[{"b2", " ", "n3"}], "-", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"2", " ", "b2", " ", "m1"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "k", " ", 
                    "n3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "k", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"b2", " ", "m1"}], "+", 
                   RowBox[{"k", " ", "n3"}], "-", 
                   RowBox[{"b2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
              " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "c", " ", "k"}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b3", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "+", "n2", 
                "+", 
                RowBox[{"c", " ", "k", " ", "n2"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b3", "2"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "b2"}], "-", 
                   RowBox[{"2", " ", "c", " ", "k"}], "-", 
                   RowBox[{"2", " ", "b2", " ", "c", " ", "k"}]}], ")"}], " ",
                  "m1"}], "-", 
                RowBox[{"b2", " ", "n2"}], "+", 
                RowBox[{"2", " ", "k", " ", "n3"}], "-", 
                RowBox[{"2", " ", "c", " ", 
                 SuperscriptBox["k", "2"], " ", "n3"}], "+", 
                RowBox[{"2", " ", "b2", " ", "c", " ", 
                 SuperscriptBox["k", "2"], " ", "n3"}]}], ")"}], " ", "NN", 
              " ", "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "c", " ", "n3", 
              " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
             RowBox[{"2", " ", "b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b2", " ", 
                 SuperscriptBox["c", "2"], " ", "m1", " ", "NN", " ", 
                 "\[Alpha]1"}], "-", 
                RowBox[{"8", " ", "n3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "c", " ", "k"}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    "\[Lambda]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b3", "2"], " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2"}], "+", 
             RowBox[{"b2", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "m1"}], 
                "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
           "\[Alpha]1"}], "-", 
          RowBox[{"b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b3", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b3", "2"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"n3", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "-", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", 
              " ", "\[Alpha]1"}], "+", 
             RowBox[{"32", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
             RowBox[{"16", " ", "b3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", 
                 "\[Lambda]2"}]}], ")"}]}], "+", 
             RowBox[{"b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "n3"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m1"}], "+", "n2"}], ")"}]}], "+", "n3",
                    "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "m1"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", 
                 " ", "\[Alpha]1"}], "-", 
                RowBox[{"16", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b3", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "-", 
                RowBox[{"k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "-", 
             RowBox[{"2", " ", "b2", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "m1"}], "+", 
                   RowBox[{"c", " ", "k", " ", "m1"}], "+", 
                   RowBox[{"c", " ", "k", " ", "n2"}]}], ")"}], " ", "NN", 
                 " ", "\[Alpha]1"}], "-", 
                RowBox[{"b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}],
              "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", "c", " ", "n2", " ", "NN", 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{"16", " ", "c", " ", "n3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
                RowBox[{"8", " ", "b3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n3", " ", "\[Lambda]1"}], "-", 
                   RowBox[{"c", " ", "n2", " ", "\[Lambda]2"}], "-", 
                   RowBox[{"n3", " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "b2", " ", "c"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"b3", "-", 
            RowBox[{"b3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", "2"], " ", "c", " ", "n2"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "n3"}], "-", 
         
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", "n2"}], "-", 
            RowBox[{"a", " ", "n3"}], "+", 
            RowBox[{"a", " ", "c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["\[Pi]", "3"]}], ")"}]}]}], ",", 
   RowBox[{"\[Lambda]4", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["b3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"b3", " ", "k"}]}], ")"}]}], "+", 
          RowBox[{"b3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
        "\[Alpha]1"}], "-", 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "b2", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           SuperscriptBox["b2", "2"], " ", "c", " ", "m1", " ", "NN", " ", 
           "\[Alpha]1"}], "+", 
          RowBox[{"16", " ", "b", " ", "n2", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}], "-", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", "m1", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", "n2", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "c", " ", "m1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                RowBox[{"2", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", "b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n2", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
             RowBox[{"16", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "3"], " ", "c", " ", "n3", " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                   RowBox[{"3", " ", "c", " ", "k", " ", "m1"}], "+", "n2"}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3"}], ")"}]}]}],
                ")"}], " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", "b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "-", 
             RowBox[{"16", " ", "c", " ", "n2", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", "k", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["b2", "3"]}], " ", "c", " ", "n3", " ", "NN", 
              " ", "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3"}], ")"}]}], 
                "+", 
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "c", " ", "m1"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                   RowBox[{"c", " ", "n2"}], "+", 
                   RowBox[{"2", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", 
              " ", "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", "b2", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
                 "\[Lambda]2"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", "n2", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "c", " ", "\[Lambda]2"}], "+", 
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
                   "\[Lambda]2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b3", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
             RowBox[{"2", " ", "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}],
           "-", 
          RowBox[{"b", " ", "b3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "-", 
                RowBox[{"4", " ", "c", " ", "k", " ", "m1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "m1"}], "-", "n2", "+", 
                RowBox[{"c", " ", "k", " ", "n2"}], "-", 
                RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b2"}], ")"}], " ", "c", " ", "m1"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "b2"}], ")"}], " ", "n3"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"5", " ", "b2"}]}], ")"}], " ", "c", " ", "k", " ",
                  "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b3", "3"], " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "+", "n2"}],
                ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
             RowBox[{
              SuperscriptBox["b3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b2", "-", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "m1"}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "n2"}], 
                "+", 
                RowBox[{"k", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "b2"}], "-", 
                   RowBox[{"2", " ", "c", " ", "k"}], "+", 
                   RowBox[{"5", " ", "b2", " ", "c", " ", "k"}]}], ")"}], " ",
                  "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"32", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}], "+", 
             RowBox[{"2", " ", "b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "2"], " ", "k", " ", "m1", " ", "NN", 
                 " ", "\[Alpha]1"}], "-", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b2"}], ")"}], " ", "m1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "b2"}]}], ")"}], " ", "k", " ", 
                    "n3"}]}], ")"}], " ", "NN", " ", "\[Alpha]1"}], "+", 
                RowBox[{"n3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "NN", " ", 
                    "\[Alpha]1"}], "+", 
                   RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        SuperscriptBox["a", "2"], " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b3"}], " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b2", " ", "b3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", "c", " ", "m1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                RowBox[{"4", " ", "n3"}]}], ")"}], " ", "NN", " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], ")"}]}], 
          "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "n3"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"4", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
              " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "c", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "-", 
                   "\[Lambda]2"}], ")"}]}], "+", 
                RowBox[{"2", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]2"}]}], 
               ")"}]}], "+", 
             RowBox[{"b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "c", " ", "m1"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "+", 
                   RowBox[{"4", " ", "n3"}], "-", 
                   RowBox[{"2", " ", "c", " ", "k", " ", "n3"}]}], ")"}], " ",
                  "NN", " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "c", " ", "m1"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["c", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "m1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "m1"}], "+", "n2"}], ")"}]}], 
                   "+", 
                   RowBox[{"2", " ", "n3"}], "-", 
                   RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"n2", "+", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
                 " ", "NN", " ", "\[Alpha]1"}], "+", 
                RowBox[{"16", " ", "c", " ", "n3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "b3"}], " ", "n3"}], "-", 
                RowBox[{"2", " ", "c", " ", "n3"}], "+", 
                RowBox[{"b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"4", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
              " ", "NN", " ", "\[Alpha]1"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", "k", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
             RowBox[{"b2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "-", 
                   RowBox[{"4", " ", "c", " ", "k", " ", "m1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m1"}], "-", "n2", "+", 
                   RowBox[{"2", " ", "c", " ", "k", " ", "n2"}]}], ")"}], " ",
                  "NN", " ", "\[Alpha]1"}], "-", 
                RowBox[{"2", " ", "b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                   "n3", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "m1"}], "+", "n2", "+", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
                 " ", "NN", " ", "\[Alpha]1"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["c", "2"], " ", "m1", " ", "NN", " ", 
                    "\[Alpha]1"}], "+", 
                   RowBox[{"c", " ", "n3", " ", "NN", " ", "\[Alpha]1"}], "+", 
                   RowBox[{"4", " ", "n3", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "b2", " ", "c"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"b3", "-", 
            RowBox[{"b3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", "2"], " ", "c", " ", "n2"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "n3"}], "-", 
         
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", "n2"}], "-", 
            RowBox[{"a", " ", "n3"}], "+", 
            RowBox[{"a", " ", "c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["\[Pi]", "3"]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.767617781984922*^9, 3.767617791322751*^9}, {
   3.767617840120618*^9, 3.767617929746147*^9}, 3.767617961021307*^9, {
   3.7676180481128798`*^9, 3.767618065504242*^9}, {3.767618114973942*^9, 
   3.767618123477811*^9}, 3.767618237618958*^9, 3.7677016609564257`*^9, 
   3.767701726363967*^9, 3.767705668914997*^9, 3.767930549723584*^9, 
   3.767935739580594*^9, 3.767938835035307*^9, 3.767948675907484*^9, 
   3.767949675520605*^9, 3.767950851784539*^9, 3.7679517599750767`*^9, 
   3.76795232844628*^9, 3.767952503168992*^9, 3.76805756762571*^9, 
   3.7759932261395817`*^9, 3.7796847921329327`*^9, 3.779686944696947*^9, 
   3.77979543840352*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"eb1d70ca-a40a-476e-94fa-f85fc0eacf69"]
}, Open  ]],

Cell[TextData[{
 "We now use these expressions to evaluate the remaining flux quantization \
conditions, which we subsequently solve for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],ExpressionUUID->
  "57fc216f-cb2e-4b10-974a-cdedc74ffa42"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],ExpressionUUID->
  "92a0c30a-587c-46ce-ad98-97d6fb60a5ce"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],ExpressionUUID->
  "20a137bc-4fd9-4187-9277-2c44dde1288f"],
 ". This results in (3.39)."
}], "Text",
 CellChangeTimes->{{3.779616433644253*^9, 3.77961654587027*^9}, {
  3.779616649765172*^9, 3.779616656685176*^9}, {3.779626179923492*^9, 
  3.7796261811793547`*^9}, {3.779633384473941*^9, 3.7796333847167597`*^9}, {
  3.779684797417636*^9, 3.779684798118699*^9}, {3.785494282824114*^9, 
  3.7854942831196623`*^9}},ExpressionUUID->"1f7f351c-afb1-4166-9a6d-\
a4d607208250"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"id3g1nn0n", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"id3g1nn0", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], "/.", "solg1nn01"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"solg1nn02", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"id3g1nn0n", "\[Equal]", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", "m3", ",", "m4"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.767701814296767*^9, 3.767701832275271*^9}, {
  3.767934967575775*^9, 3.767934970432941*^9}, {3.767935063148679*^9, 
  3.767935063661866*^9}, {3.767938867748871*^9, 3.767938878155806*^9}, {
  3.779684829116272*^9, 3.7796848488119383`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8158345a-7892-4ec1-94fb-6473799adbbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "c"}], " ", "m1"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2", "-", "n2"}], ")"}]}], "-", "n3", "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
     "\[Alpha]1"}], "b"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"m3", "+", "n2"}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
     "\[Alpha]1"}], "b"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", " ", "m1"}], "+", 
       RowBox[{"b", " ", "m4"}], "+", "n3"}], ")"}], " ", "NN", " ", 
     "\[Alpha]1"}], "b"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7677018214050217`*^9, 3.767701869685092*^9, 3.767705693125592*^9, 
   3.767930562674335*^9, 3.767935763760149*^9, 3.767938889713002*^9, 
   3.767948683653511*^9, 3.767949684420225*^9, 3.767950859372363*^9, 
   3.767951780210989*^9, 3.767952335793198*^9, 3.767952509517048*^9, 
   3.7680575824606743`*^9, 3.775993235099271*^9, {3.779684844722204*^9, 
   3.779684855842361*^9}, 3.7796869546769114`*^9, 3.779795450343009*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"8975b2cf-93bd-4bea-9ab2-3b9592da46d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"m2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c", " ", "m1"}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m1"}], "+", "n2"}], ")"}]}], "+", "n3", "-", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"m1", "+", 
         RowBox[{"k", " ", "n3"}]}], ")"}]}]}], "b"]}], ",", 
   RowBox[{"m3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"a", " ", "m1"}], "-", 
      RowBox[{"b", " ", "n2"}], "+", 
      RowBox[{"a", " ", "k", " ", "n3"}]}], "b"]}], ",", 
   RowBox[{"m4", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"c", " ", "m1"}], "+", "n3"}], "b"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7677018214050217`*^9, 3.767701869685092*^9, 3.767705693125592*^9, 
   3.767930562674335*^9, 3.767935763760149*^9, 3.767938889713002*^9, 
   3.767948683653511*^9, 3.767949684420225*^9, 3.767950859372363*^9, 
   3.767951780210989*^9, 3.767952335793198*^9, 3.767952509517048*^9, 
   3.7680575824606743`*^9, 3.775993235099271*^9, {3.779684844722204*^9, 
   3.779684855842361*^9}, 3.7796869546769114`*^9, 3.779795450409174*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1d8f7f15-bc50-44ed-ac9e-d45f09183896"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining central charge and R-charges", "Subsection",
 CellChangeTimes->{{3.767935003108635*^9, 3.767935020321361*^9}, {
  3.767935280269116*^9, 3.767935284685194*^9}, {3.767952657831946*^9, 
  3.767952661242024*^9}},ExpressionUUID->"c82237c6-6444-4af0-a20f-\
0de3024a51c3"],

Cell[TextData[{
 "Here we evaluate the off-shell central charge in the values for A, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a308d8a8-2930-4460-8df1-ef57b64f6d03"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "67cf11d6-bd98-4e35-8d40-0d77ea031f3b"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5d079c48-4e60-4f61-b10f-f789a4bc41f6"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "475ec9f4-4a1c-46ae-9848-03eba02bbc4b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1a877dab-8b0c-4754-9bbd-0c202bde9cda"],
 ". The dependence on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ab5c287b-4db4-491e-a3f6-8dc007cc1500"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", 
    RowBox[{"2", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fe1081a9-c38b-4617-bb2c-e85b70235cee"],
 " drops out."
}], "Text",
 CellChangeTimes->{{3.779616667098103*^9, 3.779616777505904*^9}, {
  3.779633492213777*^9, 3.779633493474313*^9}, {3.779633526561081*^9, 
  3.7796335345236197`*^9}, {3.779683015896738*^9, 3.779683026108882*^9}, {
  3.779684943596624*^9, 
  3.7796849611952143`*^9}},ExpressionUUID->"ff27d819-2fc6-4f66-bd84-\
92ad7ca8baac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"offshellcentrchargeg1nn0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"offshellcentrchargeg1nn0", "/.", "solg1nn02"}], "/.", 
    "solg1nn01"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7677020451374693`*^9, 3.767702045555224*^9}, {
  3.76770240329941*^9, 3.7677024449651814`*^9}, {3.7679350377863417`*^9, 
  3.767935039004918*^9}, {3.767935071605214*^9, 3.767935089533908*^9}, {
  3.767935222395484*^9, 3.767935238130965*^9}, {3.7679389067976227`*^9, 
  3.7679389167780743`*^9}, {3.779684963716298*^9, 3.779684966075506*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f6b161f8-79bf-4224-a2e0-beca163ca28a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["b3", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "n3"}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "b3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b3"}], " ", "n3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m1"}], "+", 
              RowBox[{"5", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
           RowBox[{"b3", " ", 
            SuperscriptBox["c", "2"], " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"2", " ", "k", " ", "m1", " ", "n3"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
           RowBox[{"b3", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["m1", "2"]}], "-", 
              RowBox[{"4", " ", "k", " ", "m1", " ", "n3"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", 
               SuperscriptBox["n3", "2"]}], "+", 
              RowBox[{"c", " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"k", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "n2"}], "-", 
                 RowBox[{"3", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3"}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{"n2", "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "n3"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["b2", "2"]}], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b3", "2"], " ", 
            SuperscriptBox["n2", "2"]}], "-", 
           RowBox[{"2", " ", "b2", " ", "b3", " ", "n2", " ", "n3"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "b3", " ", 
               SuperscriptBox["n2", "2"]}], "+", 
              RowBox[{"2", " ", "b2", " ", "n2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "b3"}], " ", "n2"}], "+", "n3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"n2", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["c", "3"], " ", "k", " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c", "4"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n3", "2"]}], "+", 
              RowBox[{"2", " ", "c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "k", " ", "m1", " ", "n3"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["n3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "c", " ", "m1", 
               " ", "n3"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", 
               SuperscriptBox["n3", "2"]}], "+", 
              RowBox[{"b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b2"}], ")"}], " ", "c", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "n2", " ", "n3"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", "k", " ", 
                  SuperscriptBox["n3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", "c", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["n3", "2"]}], "-", 
                 RowBox[{"4", " ", "c", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"n2", "-", 
                    RowBox[{"b2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}],
               "+", 
              RowBox[{
               SuperscriptBox["b3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                 RowBox[{"n2", " ", 
                  RowBox[{"(", 
                   RowBox[{"n2", "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", "c", " ", "k"}]}], ")"}], " ", "n3"}]}],
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["c", "3"], " ", "k", " ", 
               SuperscriptBox["m1", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "b2"}], ")"}], " ", 
               SuperscriptBox["n3", "2"]}], "+", 
              RowBox[{"8", " ", "c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", "k", " ", 
                  "n3"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b2"}], ")"}], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", "b2", " ", "k", " ", "m1", " ", "n3"}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "c", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["c", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", "m1", " ", "n3"}], "-", 
                 RowBox[{"3", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{"n2", "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "c", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                 RowBox[{"c", " ", "k", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "n2"}], "+", 
                    RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"5", " ", "k", " ", "n2", " ", "n3"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b3", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "3"], " ", "k", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n3", "2"]}], "+", 
                 RowBox[{"c", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"b3", " ", "n2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "n3"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"m1", "+", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "n3"}], "+", 
                 RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{"b3", " ", "n2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "c", " ", "m1"}], "-", 
                    RowBox[{"2", " ", "n3"}], "+", 
                    RowBox[{"3", " ", "c", " ", "k", " ", "n3"}]}], ")"}]}], 
                 "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "n2"}], "+", 
                    "n3", "-", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n3", "2"]}], "+", 
                    RowBox[{"c", " ", "n3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m1"}], "-", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["c", "3"], " ", "k", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n3", "2"]}], "-", 
                    RowBox[{"2", " ", "c", " ", "n3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"2", " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "+", 
                    RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3", "-", 
                 RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "b3", " ", "n2", " ", 
               RowBox[{"(", 
                RowBox[{"n3", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"b3", " ", "k", " ", "n2"}], "-", 
                    RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", "b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 SuperscriptBox["n3", "2"], "+", 
                 RowBox[{"c", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"n2", " ", "n3"}], "-", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "+", 
                    RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      SuperscriptBox["NN", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "2"], " ", "c", " ", "n2"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "n3"}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c", "2"], " ", "n2"}], "-", 
           RowBox[{"a", " ", "n3"}], "+", 
           RowBox[{"a", " ", "c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}],
      ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.767702046190597*^9, 3.767702439483365*^9, 3.7677025246148252`*^9, {
   3.7677057637419643`*^9, 3.7677057937300053`*^9}, 3.767930588145355*^9, 
   3.767935829623966*^9, 3.767938939800726*^9, 3.7679486979237633`*^9, 
   3.767949700717566*^9, 3.7679508747892733`*^9, 3.7679518072410517`*^9, 
   3.767952336270547*^9, 3.767952524239952*^9, 3.768057611616725*^9, 
   3.77599325579521*^9, 3.77968499456602*^9, 3.7796869777008257`*^9, 
   3.779795467252932*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"4aaa05f8-9026-4338-bc70-853902f583c8"]
}, Open  ]],

Cell[TextData[{
 "We now determine for which values of  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "02f20c6f-3126-4199-aec9-dfbf83cddcd1"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "eb0fa403-1578-4362-b9de-ac1ca94f456d"],
 " the off-shell central charge is optimized. "
}], "Text",
 CellChangeTimes->{{3.76793529317155*^9, 3.76793531417134*^9}, {
   3.779684994816351*^9, 3.779685022018031*^9}, 
   3.779685233506671*^9},ExpressionUUID->"88587eb1-1fc1-40d8-a352-\
b46a1aeb95e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solg1nn03", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"offshellcentrchargeg1nn0", ",", "b2"}], "]"}], "\[Equal]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"offshellcentrchargeg1nn0", ",", "b3"}], "]"}], "\[Equal]", 
         "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "b3"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7677027660664997`*^9, 3.767702806446251*^9}, {
  3.76793525299279*^9, 3.767935266389719*^9}, {3.7679389294077597`*^9, 
  3.767938938468237*^9}, {3.7796850384601183`*^9, 3.779685039258793*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d166ceb0-3d90-4f60-8199-05908d2a01c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b2", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
        SuperscriptBox["n2", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"k", " ", "n3"}]}], ")"}], "2"]}], "+", 
       RowBox[{"a", " ", "b", " ", "n2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["m1", "2"]}], "-", 
             SuperscriptBox["n3", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", "k", " ", 
              SuperscriptBox["m1", "2"]}], "+", 
             RowBox[{"n2", " ", "n3"}], "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "+", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"b", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["c", "2"], " ", "k", " ", 
              SuperscriptBox["m1", "2"]}], "+", 
             RowBox[{"n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "+", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["c", "3"], " ", "k", " ", 
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m1", "+", 
             RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "b", " ", "k"}]}], ")"}], " ", 
              SuperscriptBox["m1", "3"]}], "-", 
             RowBox[{"2", " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"b", " ", "k"}]}], ")"}], " ", 
              SuperscriptBox["m1", "2"], " ", "n3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["k", "2"], " ", "m1", " ", 
              SuperscriptBox["n3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["k", "3"], " ", 
              SuperscriptBox["n3", "3"]}]}], ")"}]}], "+", 
          RowBox[{"n3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b", " ", "m1", " ", 
              RowBox[{"(", 
               RowBox[{"n2", "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"b", " ", "k", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "+", 
                RowBox[{"k", " ", "m1", " ", "n3"}], "-", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["k", "3"]}], " ", 
                 SuperscriptBox["n3", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "n2"}], "-", 
                   RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "k", " ", "m1", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "-", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["n3", "2"]}], "+", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "m1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["n3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"2", " ", "n2"}], "-", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "3"], " ", "k", " ", 
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", "n2", "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "3"]}], "+", 
                RowBox[{"6", " ", "k", " ", "m1", " ", "n2", " ", "n3"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", "n2", " ", 
                 SuperscriptBox["n3", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "n2"}], "-", 
                   RowBox[{"4", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"4", " ", "k", " ", "m1", " ", "n3"}], "+", 
                RowBox[{"k", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", "n2"}], "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", "k", " ", 
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", 
                RowBox[{"2", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", "n2"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", "n2", " ", 
                 SuperscriptBox["n3", "2"]}], "-", 
                RowBox[{"2", " ", "m1", " ", "n2", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "-", 
                   RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"n2", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "+", 
                   RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "n2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", "c", " ", 
           SuperscriptBox["m1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["m1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n2", "2"]}], "+", 
          RowBox[{"b", " ", "n2", " ", "n3"}], "+", 
          SuperscriptBox["n3", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"k", " ", "n3"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3", "-", 
             RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
             RowBox[{"2", " ", "n3"}], "+", 
             RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", "3"], " ", "n2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "c", " ", 
              SuperscriptBox["m1", "2"]}], "-", 
             RowBox[{"n2", " ", "n3"}], "+", 
             RowBox[{"3", " ", "c", " ", "k", " ", "n2", " ", "n3"}]}], 
            ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["n3", "2"]}], "+", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "m1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n3", "3"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", 
                RowBox[{"2", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"c", " ", 
              SuperscriptBox["n3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m1"}], "+", 
                RowBox[{"2", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "n2"}], " ", 
              SuperscriptBox["n3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "3"]}], "-", 
                RowBox[{"3", " ", "k", " ", 
                 SuperscriptBox["n2", "2"], " ", "n3"}], "+", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "n2"}], "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"n2", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n3", "3"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m1", "+", 
             RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["n3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m1"}], "+", 
             RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "n3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["m1", "2"]}], "+", 
             RowBox[{"4", " ", "k", " ", "m1", " ", "n3"}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "-", 
                RowBox[{"2", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"3", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["n3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"m1", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{"4", " ", "m1", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "-", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                RowBox[{"k", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "n2"}], "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"b3", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "c", " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["b", "2"], " ", "c", " ", 
             SuperscriptBox["m1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["n3", "2"]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["m1", "2"]}], "+", 
               SuperscriptBox["n3", "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n3", "2"]}], "+", 
               RowBox[{"c", " ", "n3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m1"}], "-", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m1"}], "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", "c", " ", "m1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", 
                  RowBox[{"2", " ", "n2"}]}], ")"}], " ", "n3"}], "+", 
               RowBox[{"c", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m1"}], "-", 
                  RowBox[{"2", " ", "n2"}], "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["c", "2"], " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "m1"}], "-", 
                  RowBox[{"2", " ", "n2"}]}], ")"}], " ", "n3"}], "+", 
               SuperscriptBox["n3", "3"], "+", 
               RowBox[{"c", " ", 
                SuperscriptBox["n3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "m1"}], "-", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "3"], " ", 
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "m1"}], "-", "n2", "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", "m1", " ", "n3"}], "+", 
               SuperscriptBox["n3", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "2"], " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"m1", "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"b", " ", "c", " ", "m1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "c", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"m1", "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
               RowBox[{"n3", " ", 
                RowBox[{"(", 
                 RowBox[{"m1", "+", 
                  RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "n2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", "c", " ", 
           SuperscriptBox["m1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["m1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n2", "2"]}], "+", 
          RowBox[{"b", " ", "n2", " ", "n3"}], "+", 
          SuperscriptBox["n3", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"k", " ", "n3"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3", "-", 
             RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
             RowBox[{"2", " ", "n3"}], "+", 
             RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", "3"], " ", "n2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "c", " ", 
              SuperscriptBox["m1", "2"]}], "-", 
             RowBox[{"n2", " ", "n3"}], "+", 
             RowBox[{"3", " ", "c", " ", "k", " ", "n2", " ", "n3"}]}], 
            ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["n3", "2"]}], "+", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "m1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n3", "3"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "-", 
                RowBox[{"2", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"c", " ", 
              SuperscriptBox["n3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "m1"}], "+", 
                RowBox[{"2", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "n2"}], " ", 
              SuperscriptBox["n3", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "3"]}], "-", 
                RowBox[{"3", " ", "k", " ", 
                 SuperscriptBox["n2", "2"], " ", "n3"}], "+", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "n2"}], "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"n2", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n3", "3"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["m1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"m1", "+", 
             RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["n3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m1"}], "+", 
             RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "n3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["m1", "2"]}], "+", 
             RowBox[{"4", " ", "k", " ", "m1", " ", "n3"}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "-", 
                RowBox[{"2", " ", "m1", " ", "n2"}], "-", 
                RowBox[{"2", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"3", " ", "m1", " ", "n2"}], "+", 
                RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["n3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                RowBox[{"m1", " ", "n2"}], "+", 
                RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}], "-", 
             RowBox[{"c", " ", "n3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{"4", " ", "m1", " ", 
                 RowBox[{"(", 
                  RowBox[{"n2", "-", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                RowBox[{"k", " ", "n3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "n2"}], "+", 
                   RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7679307203893023`*^9, 3.767935850073688*^9, 
  3.76793894697152*^9, 3.767948701129684*^9, 3.767949705969523*^9, 
  3.767950879147614*^9, 3.767951812392281*^9, 3.767952336453723*^9, 
  3.767952529104499*^9, 3.768057623726548*^9, 3.775993260754519*^9, 
  3.779685051936398*^9, 3.77968698922713*^9, 3.779795472462035*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"83d78a4c-a127-418a-a256-8e2e226d2fbf"]
}, Open  ]],

Cell["\<\
The value of the central charge is then given by the optimized off-shell \
central charge:\
\>", "Text",
 CellChangeTimes->{{3.767953826324006*^9, 3.767953843670478*^9}, 
   3.7796833599133883`*^9, {3.779683422480052*^9, 3.779683428976959*^9}, 
   3.7796852698498573`*^9},ExpressionUUID->"aa297184-89a9-4449-a89f-\
069471acead0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centrchargegeomcextrg1nn0", "=", 
  RowBox[{
   RowBox[{"offshellcentrchargeg1nn0", "/.", "solg1nn03"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.767703073932234*^9, 3.767703094307172*^9}, {
  3.767703634697666*^9, 3.76770364384394*^9}, {3.767703725271742*^9, 
  3.767703773285161*^9}, {3.767935334056991*^9, 3.7679353754021797`*^9}, {
  3.767938950798712*^9, 3.767938956933168*^9}, {3.779685280152204*^9, 
  3.779685306347584*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0211bb7f-af08-437b-a246-b6f3f8ec3e98"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "n3"}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         SuperscriptBox["n2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "c", " ", 
            SuperscriptBox["m1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m1", "2"]}], "+", 
           RowBox[{"b", " ", "n2", " ", "n3"}], "+", 
           SuperscriptBox["n3", "2"]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", "n2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n3", "2"], "-", 
              RowBox[{"c", " ", "k", " ", 
               SuperscriptBox["n3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n2", " ", 
               SuperscriptBox["n3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "n2"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{"c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", "m1", " ", "n2"}], "-", 
                 RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n3", "3"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", "n2", "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SuperscriptBox["n3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "m1"}], "+", "n2", "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                 RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m1"}], "+", 
              RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["n3", "2"]}], "+", 
              RowBox[{"c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["n3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "-", 
                 RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
                 RowBox[{"n2", " ", 
                  RowBox[{"(", 
                   RowBox[{"n2", "-", 
                    RowBox[{"2", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", "n2", " ", 
                  SuperscriptBox["n3", "2"]}], "+", 
                 RowBox[{"4", " ", "m1", " ", "n2", " ", 
                  RowBox[{"(", 
                   RowBox[{"n2", "-", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n2", "2"]}], "-", 
                 RowBox[{"8", " ", "k", " ", "n2", " ", "n3"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["n3", "2"]}], "+", 
                 RowBox[{"4", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["n3", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m1"}], "+", "n2", "-", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{"c", " ", 
               SuperscriptBox["n3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m1"}], "+", 
                 RowBox[{"4", " ", "n2"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["m1", "3"]}], "+", 
                 RowBox[{"4", " ", "k", " ", "m1", " ", "n2", " ", "n3"}], 
                 "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", "n2", " ", 
                  SuperscriptBox["n3", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "n2"}], "-", 
                    RowBox[{"3", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"k", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                 RowBox[{"m1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "n2"}], "+", 
                    RowBox[{"4", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n3", "3"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "c", " ", 
               SuperscriptBox["n3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"4", " ", "k", " ", "m1", " ", "n3"}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["n3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "n2"}], "+", 
                 RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"n2", "-", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                 RowBox[{"k", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"c", " ", "n3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["m1", "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "3"], " ", 
                  SuperscriptBox["n3", "3"]}], "+", 
                 RowBox[{"2", " ", "k", " ", "m1", " ", "n3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "n2"}], "+", 
                    RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "n2"}], "+", 
                    RowBox[{"10", " ", "k", " ", "n3"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["NN", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "n2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "c", " ", 
          SuperscriptBox["m1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["m1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"b", " ", "n2", " ", "n3"}], "+", 
         SuperscriptBox["n3", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"k", " ", "n3"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c", " ", "m1"}], "+", "n3", "-", 
            RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
            RowBox[{"2", " ", "n3"}], "+", 
            RowBox[{"c", " ", "k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", "3"], " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c", " ", 
             SuperscriptBox["m1", "2"]}], "-", 
            RowBox[{"n2", " ", "n3"}], "+", 
            RowBox[{"3", " ", "c", " ", "k", " ", "n2", " ", "n3"}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "m1"}], "+", "n3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n3", "2"]}], "+", 
            RowBox[{"c", " ", "n3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "-", 
               RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "m1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n3", "3"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "-", 
               RowBox[{"2", " ", "n2"}], "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}]}], "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["n3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m1"}], "+", 
               RowBox[{"2", " ", "n2"}], "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "n3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m1", "2"]}], "-", 
               RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
               RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "n2"}], " ", 
             SuperscriptBox["n3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"]}], "-", 
               RowBox[{"3", " ", "k", " ", 
                SuperscriptBox["n2", "2"], " ", "n3"}], "+", 
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "n2"}], "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "c", " ", "n3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m1", "2"], "-", 
               RowBox[{"2", " ", "m1", " ", "n2"}], "+", 
               RowBox[{"n2", " ", 
                RowBox[{"(", 
                 RowBox[{"n2", "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n3", "3"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["n3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m1"}], "+", 
            RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "n3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["m1", "2"]}], "+", 
            RowBox[{"4", " ", "k", " ", "m1", " ", "n3"}], "-", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["n3", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m1", "2"], "-", 
               RowBox[{"2", " ", "m1", " ", "n2"}], "-", 
               RowBox[{"2", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}], "+", 
            
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"m1", "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"]}], "-", 
               RowBox[{"3", " ", "m1", " ", "n2"}], "+", 
               RowBox[{"3", " ", "k", " ", "n2", " ", "n3"}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["n3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m1", "+", 
               RowBox[{"k", " ", "n3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"]}], "-", 
               RowBox[{"m1", " ", "n2"}], "+", 
               RowBox[{"k", " ", "n2", " ", "n3"}]}], ")"}]}], "-", 
            RowBox[{"c", " ", "n3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["m1", "2"]}], "+", 
               RowBox[{"4", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"n2", "-", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}], "+", 
               RowBox[{"k", " ", "n3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "n2"}], "+", 
                  RowBox[{"k", " ", "n3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7677032629794893`*^9, 3.767703409261023*^9, 
  3.767703790735735*^9, 3.767705896378564*^9, 3.767930730346588*^9, 
  3.767935870008925*^9, 3.7679389653158407`*^9, 3.76794870419129*^9, 
  3.767949709671351*^9, 3.767950883466914*^9, 3.767951823531899*^9, 
  3.767952336637446*^9, 3.767952532846908*^9, 3.768057629702188*^9, 
  3.7796853143118963`*^9, 3.779686995671103*^9, 3.7797954768361187`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"0fe938c9-c00a-4a4d-accb-00f6f47bb582"]
}, Open  ]],

Cell[TextData[{
 "The R-charges are given by evaluation of the off-shell R-charges in the \
values of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "bb687048-7d13-497c-9096-9f3493f24b33"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],ExpressionUUID->
  "ff2fd85c-182d-4443-a727-1fbdc940c565"],
 "."
}], "Text",
 CellChangeTimes->{{3.779616931385501*^9, 3.77961698484903*^9}, {
  3.7796834793818617`*^9, 3.779683490766747*^9}, {3.779683929847801*^9, 
  3.7796839407096977`*^9}, {3.7796853288615627`*^9, 
  3.779685336401133*^9}},ExpressionUUID->"850938ef-b1d0-4b2a-87a1-\
1351b19a5701"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rchargesgeomcextrg1nn0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"offshellRchargesg1nn0", "/.", "solg1nn02"}], "/.", "solg1nn01"}],
    "/.", "solg1nn03"}]}]], "Input",
 CellChangeTimes->{{3.76795267145286*^9, 3.767952707290092*^9}, {
   3.767953247842112*^9, 3.7679532497309723`*^9}, {3.779685338849844*^9, 
   3.7796853608399076`*^9}, {3.779685817801639*^9, 3.779685819217651*^9}, {
   3.779774827577847*^9, 3.779774829111878*^9}, 3.779795322292736*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"c62f96e4-d7f2-4e6f-a0d7-b7e3d07b4be4"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", "b", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"a", " ", "b", " ", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b", " ", "c", " ", "n2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", "c", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "3"], " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                    RowBox[{"c", " ", 
                    SuperscriptBox["n3", "2"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    SuperscriptBox["n3", "2"]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"a", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "-", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], ")"}]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "n2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"b", " ", "c", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["n2", "2"]}], "+", 
                    RowBox[{"b", " ", "n2", " ", "n3"}], "+", 
                    SuperscriptBox["n3", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "2"], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], "-", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n3", "3"], "+", 
                    TemplateBox[{"6"},
                    "OutputSizeLimit`Skeleton"]}], ")"}]}]}]], "-", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}], ")"}], " ", "\[Alpha]1"}]], 
           ",", 
           FractionBox[
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], ",", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]]}], ")"}], " ", 
                    "\[Lambda]1"}], "-", 
                   FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]]}], ")"}]}], "-", 
                FractionBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]], "-", 
                FractionBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]], "-", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]}], ")"}], " ", 
              "\[Alpha]1"}]]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 39, 23642255260729046975, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 39, 23642255260729046975, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 39, 23642255260729046975, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[23642255260729046975 === $SessionID, 
   Out[39], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.779795551431637*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"5d8d2af6-b761-482a-bbe3-d47d62965211"]
}, Open  ]],

Cell[TextData[{
 "We now take the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", 
     RowBox[{"2", " "}]], ","}], TraditionalForm]],ExpressionUUID->
  "e14bf3f5-bb35-45b7-8ec5-29c99aac5eb1"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "3"], TraditionalForm]],ExpressionUUID->
  "4917c16e-86d6-487a-8e39-19fc4c8149ea"],
 " to zero of the R-charges which is evidence that in the previous section \
\[Gamma] has to be set to zero."
}], "Text",
 CellChangeTimes->{{3.779775403831326*^9, 
  3.779775482192597*^9}},ExpressionUUID->"2cbac659-8a11-4e5e-9d7e-\
3b494c9539d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"Rchargesgeomcextrg1nn0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"n3", "\[Rule]", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.779774837541848*^9, 3.7797749209985228`*^9}, {
  3.7797752592423353`*^9, 3.779775276995789*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"bad396b4-7636-4f00-8e10-37d9d63094be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "b", " ", "NN"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", "NN"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "c"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", "NN"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", "NN"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", "c"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.779774845121955*^9, 3.7797749046939487`*^9}, 
   3.779774984388606*^9, 3.779775287280106*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"5728093e-04fe-479d-a4d1-059bfd66d3b6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison with field theory c-extremization", "Subsection",
 CellChangeTimes->{{3.768050405621902*^9, 3.7680504349384947`*^9}, {
  3.779685380398291*^9, 
  3.779685380612034*^9}},ExpressionUUID->"aa2ff25d-231c-4d56-99ee-\
37c8a0b19cf4"],

Cell[TextData[{
 "We now compare with the field theory c-extremization results by using the \
relations (3.29) which we solved in the previous section. We first do this \
for the central charge where we also use that for the torus ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "g"], TraditionalForm]],ExpressionUUID->
  "e3168762-30f4-4555-ac72-b427b7d81ac2"],
 "=2  and \[Kappa]=0."
}], "Text",
 CellChangeTimes->{{3.768050440624528*^9, 3.7680505399112167`*^9}, {
  3.76805058323584*^9, 3.768050618697227*^9}, {3.76805640552731*^9, 
  3.768056414336771*^9}, {3.779685411381377*^9, 
  3.779685498454273*^9}},ExpressionUUID->"96b3003b-b95f-42e9-a4a1-\
1a8d8b234c00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"centrchargegeomcextrg1nn0", "\[Equal]", " ", "crcextr"}], "/.", 
    "fluxesg1"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]g", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.775990437109194*^9, 3.7759904611372213`*^9}, 
   3.775990495594174*^9, {3.779685518559259*^9, 3.7796855441386557`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"2aec8619-8895-41ca-b1f3-5a3f0e40257d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7759904624433737`*^9, 3.775990479636545*^9}, 
   3.779685552186158*^9, 3.779686999983323*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"074622c3-f1ce-4232-8c40-68e6c274b6c3"]
}, Open  ]],

Cell["We do the same for the R-charges:", "Text",
 CellChangeTimes->{{3.779626919437707*^9, 3.7796269448347282`*^9}, {
  3.7796318875642242`*^9, 3.779631891859849*^9}, {3.779684475617722*^9, 
  3.779684476236102*^9}},ExpressionUUID->"9f76a25e-f46d-441c-a546-\
8363a37d887b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrg1nn0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrg1nn0", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrg1nn0", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrg1nn0", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "/.", "fluxesg1"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "0"}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7796275560130587`*^9, 3.779627592490611*^9}, 
   3.779627697679165*^9, {3.779630217562971*^9, 3.779630222041533*^9}, {
   3.7796303150514393`*^9, 3.779630317149287*^9}, {3.779630775715474*^9, 
   3.7796307771694717`*^9}, {3.77963111674219*^9, 3.779631180292441*^9}, {
   3.77963121790047*^9, 3.779631218387883*^9}, 3.779631619581588*^9, {
   3.779631835648951*^9, 3.779631874280425*^9}, {3.779684424798217*^9, 
   3.779684465093129*^9}, {3.779685583601643*^9, 3.779685624755175*^9}, {
   3.779686633495494*^9, 3.7796866403034973`*^9}, {3.780243397281581*^9, 
   3.7802433996142597`*^9}},ExpressionUUID->"29b9259f-8529-4937-a660-\
d5b60460acb7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Special case in the paper", "Subsection",
 CellChangeTimes->{{3.779632011388877*^9, 3.779632044877529*^9}, 
   3.779632533715464*^9},ExpressionUUID->"9ddf3096-2e33-45c0-a0a3-\
d4129be17037"],

Cell["\<\
We now derive the expressions for the special case which we consider in the \
paper.\
\>", "Text",
 CellChangeTimes->{{3.779632051895195*^9, 3.779632069234861*^9}, {
  3.779632623706554*^9, 
  3.779632632878777*^9}},ExpressionUUID->"99b7a097-b07f-419e-adba-\
74036f88d6bd"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "14c8e3eb-8a98-4865-b9e0-ef5168e20175"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "72d94d04-032e-4960-b839-e6c58135e8a1"],
 " =0"
}], "Subsubsection",
 CellChangeTimes->{{3.779632128140744*^9, 3.779632150730591*^9}, {
  3.779685689221059*^9, 3.7796857023708687`*^9}, {3.779685878819331*^9, 
  3.779685885451098*^9}},ExpressionUUID->"c971a31b-a24c-4fa5-9540-\
c8382208788a"],

Cell[TextData[{
 "Setting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "2"], TraditionalForm]],ExpressionUUID->
  "7a623ae8-6d74-4d09-acc3-deb2f7fd7d4f"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],ExpressionUUID->
  "d1a5acd3-0eb8-495e-afa2-fc4d8e635576"],
 "=0 we find the following results for respectively ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "10d71971-ba2c-41e9-aefa-48584cc04cc8"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],ExpressionUUID->
  "c6c36057-0c69-404b-926c-0f37ff888073"],
 " (3.40), the right-moving central charge (3.41) and the R-charges (3.42):  \
"
}], "Text",
 CellChangeTimes->{{3.779632158358018*^9, 3.77963221076927*^9}, {
  3.779632509297431*^9, 3.779632526806361*^9}, {3.7796857048187428`*^9, 
  3.7796857382871847`*^9}, {3.779685888916914*^9, 3.7796858943870907`*^9}, {
  3.785494615263997*^9, 
  3.785494629232296*^9}},ExpressionUUID->"b241eeb6-72b2-4ad2-9497-\
494da3facfdf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solg1nn03", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"m1", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centrchargegeomcextrg1nn0", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"m1", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rchargesgeomcextrg1nn0", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n2", "\[Rule]", "0"}], ",", 
     RowBox[{"m1", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}], "Input",\

 CellChangeTimes->{{3.779632226252371*^9, 3.7796322674630337`*^9}, {
  3.7796857484761868`*^9, 3.7796858050393047`*^9}, {3.779685898456702*^9, 
  3.7796859065374413`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"d4162283-543a-42db-83a6-52cd3ae729b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", "k"}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "c", " ", "k"}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["k", "2"]}], "+", 
            RowBox[{"b", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"b", "-", 
       RowBox[{"b", " ", "c", " ", "k"}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"b", " ", "c", " ", "k"}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c", " ", "k"}], "-", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["k", "2"]}], "+", 
          RowBox[{"b", " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}]}]]}]}], ",", 
   RowBox[{"b3", "\[Rule]", 
    FractionBox[
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "c", " ", "k"}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.779632235759595*^9, 3.7796322677436666`*^9, 
  3.779685826722498*^9, 3.779685910983334*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"dd5d0065-2bc0-4083-9fbd-86e48269719e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "a", " ", "k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"a", " ", "k"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "-", 
     RowBox[{"b", " ", "c", " ", "k"}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "n3", " ", 
   SuperscriptBox["NN", "2"]}], 
  RowBox[{
   RowBox[{"c", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "c", " ", "k"}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", 
         RowBox[{"c", " ", 
          SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.779632235759595*^9, 3.7796322677436666`*^9, 
  3.779685826722498*^9, 3.779685911036927*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"4a080953-c69f-4a65-a689-28a492e2ec8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "b", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"a", " ", "k"}]}], ")"}], " ", "NN"}], 
     RowBox[{
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "c", " ", "k"}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", 
       RowBox[{"b", " ", "c", " ", "k"}], "-", 
       RowBox[{"a", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["k", "2"]}], "+", 
       RowBox[{"a", " ", "c", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"b", " ", "k"}]}], ")"}]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "NN"}], 
    RowBox[{
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "c", " ", "k"}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", " ", "k"}], "-", 
       RowBox[{"c", " ", "k"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN"}], 
    RowBox[{
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "c", " ", "k"}], "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}]}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", "c", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}], "-", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "NN"}], 
     RowBox[{"b", "-", 
      RowBox[{"b", " ", "c", " ", "k"}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"c", " ", "k"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"b", " ", "c", " ", "k"}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "c", " ", "k"}], "-", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"b", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}]}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.779632235759595*^9, 3.7796322677436666`*^9, 
  3.779685826722498*^9, 3.779685925689433*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"d969c88e-2f83-4424-98ba-3a5d62ac1393"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"a", ",", "b", ",", "c"}]], " ", "fibrations", " ", "over", " ", 
    
    SubscriptBox["\[CapitalSigma]", "g"], "  ", "for", " ", "g"}], 
   "\[NotEqual]", "1"}], TraditionalForm]], "Section",
 CellChangeTimes->{{3.767934439980268*^9, 3.767934487453361*^9}, {
  3.7796158064072323`*^9, 3.779615887884749*^9}, {3.779615934829632*^9, 
  3.779615939230031*^9}},ExpressionUUID->"e2cb4054-b452-4c0c-9f7f-\
96c1da34ca27"],

Cell[TextData[{
 "We now apply the c-extremization procedure to  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"a", ",", "b", ",", "c"}]], TraditionalForm]],ExpressionUUID->
  "acf058bb-2803-4cf9-a392-4b3eb52a534a"],
 " fibrations over Riemann surfaces that have genus not equal to one. After \
that we compare with the field theory result that can be found in the \
previous chapter. This is the content of section 3.3.2 in the paper."
}], "Text",
 CellChangeTimes->{{3.7796159703468122`*^9, 3.7796159860388527`*^9}, {
   3.779616029872655*^9, 3.7796160728934107`*^9}, {3.779616170204471*^9, 
   3.7796161786242847`*^9}, {3.7796170602654953`*^9, 
   3.7796171451177473`*^9}, {3.779618977511135*^9, 3.779618997082946*^9}, {
   3.779624940732725*^9, 3.77962495001396*^9}, 3.779625283637556*^9, 
   3.785494648605304*^9},ExpressionUUID->"c283b160-4e5d-4840-81c8-\
f1e18fe06616"],

Cell[CellGroupData[{

Cell["Specifying general data", "Subsection",
 CellChangeTimes->{{3.779616091779889*^9, 
  3.7796161298538103`*^9}},ExpressionUUID->"23267e97-8cf2-4967-8ccf-\
b59b05181745"],

Cell["\<\
Here we apply the rescalings (3.43) of the fluxes and Chern numbers to the \
constraint equation, flux quantization conditions and off-shell charges.\
\>", "Text",
 CellChangeTimes->{{3.7796161331702623`*^9, 3.77961630174461*^9}, {
  3.779626162311206*^9, 3.779626163262319*^9}, {3.785494667031136*^9, 
  3.785494667099325*^9}},ExpressionUUID->"295ed3f9-84ce-429e-8579-\
c6c50690b557"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"replacementgn1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M1", "\[Rule]", 
      RowBox[{"m1", 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], "NN"}]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      RowBox[{"m2", 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], "NN"}]}], ",", 
     RowBox[{"M3", "\[Rule]", 
      RowBox[{"m3", 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], "NN"}]}], ",", 
     RowBox[{"M4", "\[Rule]", 
      RowBox[{"m4", 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], "NN"}]}], ",", 
     RowBox[{"n2", "\[Rule]", 
      RowBox[{"s2", 
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}]}]}], ",", 
     RowBox[{"n3", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], "s3"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id1gn1", "=", 
   RowBox[{
    RowBox[{"id1", "/.", "replacementgn1"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id2gn1", "=", 
   RowBox[{
    RowBox[{"id2", "/.", "replacementgn1"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id3gn1", "=", 
   RowBox[{
    RowBox[{"id3", "/.", "replacementgn1"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellcentrchargegn1", "=", 
   RowBox[{
    RowBox[{"offshellcentrcharge", "/.", "replacementgn1"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"offshellRchargesgn1", "=", 
   RowBox[{
    RowBox[{"offshellRcharges", "/.", "replacementgn1"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.767934503024929*^9, 3.7679346401765747`*^9}, {
  3.76793472359796*^9, 3.767934794011202*^9}, {3.7679351636056356`*^9, 
  3.767935168012328*^9}, {3.76793520320487*^9, 3.7679352060637007`*^9}, {
  3.767952882030655*^9, 3.767952887766313*^9}, {3.768045061929717*^9, 
  3.7680450665024014`*^9}, {3.768050939820179*^9, 3.768050941211725*^9}, {
  3.768054127667904*^9, 3.7680541314467163`*^9}, {3.768214559126589*^9, 
  3.7682145747435703`*^9}, {3.779615948753388*^9, 3.779615955612961*^9}, {
  3.779625765839766*^9, 3.779625780550606*^9}, {3.779626475816927*^9, 
  3.77962648200391*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ea1c5440-4fb3-4fd4-b977-18ef4a6c0f1a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Solving constraint equation and  flux quantization conditions\
\>", "Subsection",
 CellChangeTimes->{{3.767934841168709*^9, 3.767934846715083*^9}, 
   3.767934879317616*^9, 
   3.779627230062224*^9},ExpressionUUID->"2c1a1957-80b5-4e95-bc8c-\
69bdea3153d2"],

Cell[TextData[{
 "We now first solve the constraint equation, the flux quantization condition \
for N and the flux quantization conditions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "1"], TraditionalForm]],ExpressionUUID->
  "9e2a1c1a-f6fd-48bd-afa5-41a4e34289d0"],
 " to obtain expressions for A, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],ExpressionUUID->
  "687b187a-a2d0-4410-b5f4-2726f97f8620"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],ExpressionUUID->
  "cc115e37-fcc4-4630-9ec5-ba4fbcb0a478"],
 "."
}], "Text",
 CellChangeTimes->{{3.779616334530748*^9, 
  3.779616416780776*^9}},ExpressionUUID->"0c1d599b-1481-46a5-a208-\
06638ec6d82a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solgn11", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"id1gn1", "\[Equal]", "0"}], ",", 
       RowBox[{"id2gn1", "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"id3gn1", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "\[Lambda]3", ",", "\[Lambda]4"}], "}"}]}], "]"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7676177363830214`*^9, 3.767617788805231*^9}, {
   3.767617837410757*^9, 3.7676179607083797`*^9}, {3.767618028512651*^9, 
   3.7676181230099697`*^9}, 3.767618236965104*^9, {3.767701648927785*^9, 
   3.767701672287508*^9}, 3.7677017211723127`*^9, {3.767934495074449*^9, 
   3.767934495832769*^9}, {3.767934826073229*^9, 3.7679348377563066`*^9}, {
   3.767934950042972*^9, 3.767934956409995*^9}, {3.767935052598757*^9, 
   3.767935052865108*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"a9b5816c-c823-4838-bd61-beaf8200f2a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["b3", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", "m1", " ", "s3"}], "+", 
             RowBox[{"b3", " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              SuperscriptBox["s3", "2"]}], "+", 
             RowBox[{"b", " ", "b3", " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", "\[Alpha]1"}], "+", 
          RowBox[{
           SuperscriptBox["b", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "b2"}], " ", "c", " ", "m1", " ", "s3"}], "+", 
                RowBox[{"b3", " ", "s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", "m1"}], "+", 
                   RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", "s2", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", "m1", "+", "s2"}], ")"}]}], "-", 
                   RowBox[{"2", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b2", "3"], " ", "c", " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", "s2"}], ")"}], " ", "s3", " ", 
                 "\[Alpha]1"}], "-", 
                RowBox[{"16", " ", "b2", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "-", 
                   RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox["s2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b3", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "NN", " ", 
              SuperscriptBox["s3", "2"], " ", "\[Alpha]1"}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["b3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"c", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "s2"}]}], ")"}], " ", "s3"}], "-", 
                   RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "s2", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b2"}], ")"}]}], " ", "s3"}], 
                   "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b2"}], ")"}], " ", "m1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"5", " ", "b2"}]}], ")"}], " ", "k", " ", 
                    "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Alpha]1"}],
              "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b3", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                   RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}], 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b3", "2"], " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"b2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "m1", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                    RowBox[{"5", " ", "c", " ", "k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox["s3", "2"], " ", "\[Lambda]2"}], "+", 
                RowBox[{"4", " ", "b3", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "b2", " ", "c", " ", "m1", " ", "NN", " ", "\[Alpha]1"}], 
                   "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["b3", "2"]}], " ", "c", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b3", " ", "s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", "m1"}], "+", 
                   RowBox[{"2", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"b2", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "c"}], " ", "m1"}], "+", 
                   RowBox[{"4", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
              "\[Alpha]1"}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["b3", "2"], " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", 
                 " ", "s3", " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b3", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "m1"}], "-", "s2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", "NN", 
                 " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s3", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "-", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}], 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{"b2", " ", "b3", " ", "c", " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["s3", "2"]}], "+", 
                   RowBox[{"4", " ", "c", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"b3", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"3", " ", "s2"}], "+", 
                    RowBox[{"4", " ", "k", " ", "s3"}]}], ")"}]}], "-", 
                   RowBox[{"b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "s2"}]}], ")"}], " ", "s3"}], "+", 
                    RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", "\[Alpha]1"}], "-", 
                RowBox[{"32", " ", "b3", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}],
                 "-", 
                RowBox[{"32", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox["s3", "2"], " ", "\[Lambda]2"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["b3", "3"]}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m1", "-", "s2"}], ")"}], " ", 
                 "s2", " ", "\[Alpha]1"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b3", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "NN", " ", 
                 "s2", " ", "s3", " ", "\[Alpha]1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", "m1", " ", "s3"}], "+", 
                   RowBox[{"b3", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "m1", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "-", 
                    RowBox[{"k", " ", "m1", " ", "s3"}], "+", 
                    RowBox[{"2", " ", "k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", "\[Alpha]1"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s3", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2", "-", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                 "\[Lambda]2"}], "+", 
                RowBox[{"16", " ", "b3", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s2", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s3"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                    "\[Lambda]2"}]}], ")"}]}], "+", 
                RowBox[{"b2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", "b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s3", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["b3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"4", " ", "k", " ", "s3"}], "+", 
                    RowBox[{"7", " ", "k", " ", "s2", " ", "s3"}], "+", 
                    RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                    " ", "\[Alpha]1"}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "c", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"a", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b2", " ", "b3", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b2", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "c"}], " ", "m1"}], "+", "s3"}], ")"}]}], 
                "+", 
                RowBox[{"b3", " ", "s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", "m1"}], "+", 
                   RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
              "\[Alpha]1"}], "-", 
             RowBox[{"b", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b2", "3"], " ", "c", " ", "NN", " ", "s3", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"s3", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                 "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["s3", "2"]}], "+", 
                   RowBox[{"2", " ", "c", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"b3", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", "m1"}], "+", 
                    RowBox[{"3", " ", "s2"}], "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}], "-", 
                   RowBox[{"b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "s2"}]}], ")"}], " ", "s3"}], "+", 
                    RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2", "+", 
                    RowBox[{"4", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Alpha]1"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"b3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", "b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]2"}], 
                   "+", 
                   RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "s3", 
                    " ", "\[Lambda]2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "b2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["b3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "m1"}], "+", "s2"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], 
                   "-", 
                   RowBox[{"2", " ", "b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", 
                    " ", "s3", " ", "\[Alpha]1"}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "c", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b2", "3"], " ", 
                 SuperscriptBox["c", "2"], " ", "NN", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m1", "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
                RowBox[{
                 SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "b3", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", "s2"}], ")"}], " ", "s3"}], "+", 
                   RowBox[{"2", " ", "c", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                   RowBox[{"b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                    RowBox[{"5", " ", "k", " ", "s2", " ", "s3"}], "+", 
                    RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Alpha]1"}], "+", 
                RowBox[{"2", " ", "b2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["b3", "2"], " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "m1", "-", "s2"}], ")"}], " ", 
                    "s2", " ", "\[Alpha]1"}], "+", 
                   RowBox[{"2", " ", "b3", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", 
                    " ", "s3", " ", "\[Alpha]1"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s3"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "c", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"c", "-", "s3", "+", 
                    RowBox[{"c", " ", "k", " ", "s3"}]}], ")"}], " ", 
                    "\[Lambda]2"}], "+", 
                   RowBox[{"b3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Lambda]1"}], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "\[Lambda]2"}], 
                    "-", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Lambda]2"}], 
                    "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", "b2", " ", "c"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"b3", "-", 
             RowBox[{"b3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "s3"}], "+", 
          RowBox[{"a", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3"}], "+", 
          RowBox[{"a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"s3", "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"\[Lambda]3", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "4"]}], " ", 
         SuperscriptBox["b3", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b3", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c", " ", "m1"}], "+", "s3", "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
            "\[Alpha]1"}], "+", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b3", " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b2", "-", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "m1"}], 
                 "+", 
                 RowBox[{"b2", " ", "k", " ", "s3"}]}], ")"}], " ", 
               "\[Alpha]1"}], "-", 
              RowBox[{
               SuperscriptBox["b3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "m1"}], "-", "s2", "+", 
                 RowBox[{"k", " ", "s3"}], "+", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
               "\[Alpha]1"}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}]}],
              ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b2", " ", "b3", " ", "c", " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "b2"}], " ", "c", " ", "m1"}], "+", 
              RowBox[{"b3", " ", "s2"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", "s2"}], ")"}], " ", "\[Alpha]1"}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b3", " ", "\[Lambda]1"}], "-", 
                 RowBox[{"b3", " ", "\[Lambda]2"}], "+", 
                 RowBox[{"2", " ", "c", " ", "\[Lambda]2"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "b2", " ", "c", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b3", " ", "NN", " ", "\[Alpha]1"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", "\[Lambda]2"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b3", "3"], " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "-", 
              RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "-", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "m1"}], "+", "s2"}], ")"}]}], "-", "s3",
                  "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "m1"}], "+", "s2", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
               "\[Alpha]1"}], "-", 
              RowBox[{"2", " ", "b3", " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{"s3", "-", 
                 RowBox[{"b2", " ", "s3"}], "-", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"m1", "+", 
                    RowBox[{"2", " ", "b2", " ", "m1"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "k", " ", 
                    "s3"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"m1", "+", 
                    RowBox[{"b2", " ", "m1"}], "+", 
                    RowBox[{"k", " ", "s3"}], "-", 
                    RowBox[{"b2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}], 
               " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "c", " ", "k"}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b3", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "+", "s2", 
                 "+", 
                 RowBox[{"c", " ", "k", " ", "s2"}]}], ")"}], " ", 
               "\[Alpha]1"}], "+", 
              RowBox[{
               SuperscriptBox["b3", "2"], " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"b2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "m1"}], "-", "s2", "+", 
                    RowBox[{"2", " ", "c", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "c", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}], 
              "+", 
              RowBox[{"2", " ", "b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b2", " ", 
                  SuperscriptBox["c", "2"], " ", "m1", " ", "NN", " ", 
                  "\[Alpha]1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "s3"}], " ", "\[Lambda]1"}], "+", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "\[Lambda]2"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "c", " ", "k"}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", "s3", " ", 
                    "\[Lambda]2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b3", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "s2"}], "+", 
              RowBox[{"b2", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "m1"}], 
                 "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
            "\[Alpha]1"}], "-", 
           RowBox[{"b", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b3", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", " ", 
               "\[Alpha]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["b3", "2"], " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", " ", 
               "\[Alpha]1"}], "+", 
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{"s3", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"m1", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
               "\[Alpha]1"}], "+", 
              RowBox[{"32", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}], 
              "+", 
              RowBox[{"16", " ", "b3", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "s2", " ", 
                  "\[Lambda]2"}]}], ")"}]}], "+", 
              RowBox[{"b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b3", " ", "c", " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "s3"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                  "\[Alpha]1"}], "+", 
                 RowBox[{
                  SuperscriptBox["b3", "2"], " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m1"}], "+", "s2"}], ")"}]}], "+", "s3",
                     "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "m1"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                  "\[Alpha]1"}], "-", 
                 RowBox[{"16", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", 
                  "\[Lambda]2"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "b3", " ", 
               SuperscriptBox["c", "2"], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "m1", "-", 
                 RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "-", 
              RowBox[{"2", " ", "b2", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["b3", "2"], " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "m1", "+", 
                    RowBox[{"c", " ", "k", " ", "m1"}], "+", 
                    RowBox[{"c", " ", "k", " ", "s2"}]}], ")"}], " ", 
                  "\[Alpha]1"}], "-", 
                 RowBox[{"b3", " ", "c", " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "m1", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], 
                 "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "c"}], "-", "s3", "+", 
                    RowBox[{"c", " ", "k", " ", "s3"}]}], ")"}], " ", 
                  "\[Lambda]2"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["b3", "2"], " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", "s2", 
                  " ", "\[Alpha]1"}], "+", 
                 RowBox[{"16", " ", "c", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "s3"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
                  "\[Lambda]2"}], "-", 
                 RowBox[{"8", " ", "b3", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", "k", " ", "s2", " ", 
                    "\[Lambda]2"}], "-", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Lambda]1"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], " ", "\[Lambda]2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", "b2", " ", "c"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"b3", "-", 
             RowBox[{"b3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "s3"}], "+", 
          RowBox[{"a", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3"}], "+", 
          RowBox[{"a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"s3", "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"\[Lambda]4", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["b3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"b3", " ", "k"}]}], ")"}]}], "+", 
           RowBox[{"b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", "NN", " ", 
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], 
        "-", 
        RowBox[{
         SuperscriptBox["b", "3"], " ", "b2", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            SuperscriptBox["b2", "2"], " ", "c", " ", "m1", " ", "NN", " ", 
            "\[Alpha]1"}], "+", 
           RowBox[{"16", " ", "b", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], ")"}]}], "-", 
           
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "c", " ", "m1", " ", "NN", " ",
                "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", "\[Lambda]2"}]}],
              ")"}]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "b3", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "c", " ", "m1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", "b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", "\[Lambda]2"}], 
              "+", 
              RowBox[{"16", " ", "b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "3"], " ", "c", " ", "NN", " ", "s3", " ",
                "\[Alpha]1"}], "+", 
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"3", " ", "c", " ", "k", " ", "m1"}], "+", "s2"}],
                    ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "c", " ", "m1"}], "+", "s3"}], 
                   ")"}]}]}], ")"}], " ", "\[Alpha]1"}], "-", 
              RowBox[{"16", " ", "b2", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s3"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "-", 
              RowBox[{"16", " ", "c", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b3", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{"b", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["b2", "3"]}], " ", "c", " ", "NN", " ", "s3", 
               " ", "\[Alpha]1"}], "+", 
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "b3"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "m1"}], "+", "s2"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "c", " ", "m1"}], "+", "s3"}], 
                   ")"}]}]}], ")"}], " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", "b2", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3", " ", 
                  "\[Lambda]1"}], "-", 
                 RowBox[{"2", " ", "c", " ", "\[Lambda]2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"2", " ", "c", " ", "k"}]}], ")"}], " ", "s3", 
                  " ", "\[Lambda]2"}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", "\[Lambda]2"}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
                    "\[Lambda]2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b3", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"c", " ", "k"}]}], ")"}], "2"], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
              RowBox[{"2", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "-", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b3", "2"], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "m1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m1"}], "-", "s2", "+", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"4", " ", "m1"}], "+", "s2"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}], " ", 
               "\[Alpha]1"}], "+", 
              RowBox[{"b3", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b2"}], ")"}], " ", "c", " ", "m1"}], 
                 "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", "b2"}], ")"}], " ", "s3"}], "+", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "b2"}]}], ")"}], " ", "c", " ", "k", 
                  " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b3", "3"], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "m1"}], "+", 
                 "s2"}], ")"}], " ", "\[Alpha]1"}], "-", 
              RowBox[{
               SuperscriptBox["b3", "2"], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b2"}], ")"}], " ", "m1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m1"}], "-", 
                 RowBox[{"2", " ", "s2"}], "-", 
                 RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                 RowBox[{"3", " ", "b2", " ", "k", " ", "s3"}], "+", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b2"}], ")"}], " ", "m1"}], "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}], "-", 
                    RowBox[{"5", " ", "b2", " ", "k", " ", "s3"}]}], 
                   ")"}]}]}], ")"}], " ", "\[Alpha]1"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}], 
              "+", 
              RowBox[{"2", " ", "b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", "m1", " ", "NN", 
                  " ", "\[Alpha]1"}], "-", 
                 RowBox[{"c", " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b2"}], ")"}], " ", "m1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "b2"}]}], ")"}], " ", "k", " ", 
                    "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
                 RowBox[{"s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b2"}], ")"}], " ", "NN", " ", 
                    "\[Alpha]1"}], "+", 
                    RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["a", "2"], " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b3"}], " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"c", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b2", " ", "b3", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", "c", " ", "m1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                 RowBox[{"4", " ", "s3"}]}], ")"}], " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", "\[Lambda]2"}]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", "s3"}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{"s3", "-", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"m1", "+", 
                    RowBox[{"4", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", "\[Alpha]1"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s3"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b3", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
              RowBox[{"b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["b3", "2"], " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", "m1", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m1"}], "+", 
                    RowBox[{"2", " ", "c", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "m1"}], "-", "s2"}], ")"}]}], "+", 
                    "s2"}], ")"}], " ", "\[Alpha]1"}], "+", 
                 RowBox[{"2", " ", "b3", " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "-", 
                    "s3", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "m1"}], "+", "s2", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}], 
                  " ", "\[Alpha]1"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", "m1", " ", "NN", " ", 
                    "\[Alpha]1"}], "+", 
                    RowBox[{"c", " ", "NN", " ", "s3", " ", "\[Alpha]1"}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Lambda]1"}], "+", "\[Lambda]2"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "b3", " ", "c", " ", "NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "s3"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"m1", "+", 
                    RowBox[{"4", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}], 
               " ", "\[Alpha]1"}], "+", 
              RowBox[{"b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b3", " ", "c", " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "c", " ", "m1"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", "m1"}], "+", 
                    RowBox[{"4", " ", "s3"}], "-", 
                    RowBox[{"2", " ", "c", " ", "k", " ", "s3"}]}], ")"}], 
                  " ", "\[Alpha]1"}], "+", 
                 RowBox[{
                  SuperscriptBox["b3", "2"], " ", "NN", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "c", " ", "m1"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["c", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "m1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "m1"}], "+", "s2"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "s3"}], "-", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}], 
                  " ", "\[Alpha]1"}], "+", 
                 RowBox[{"16", " ", "c", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", "s3", " ", 
                  "\[Lambda]2"}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3", " ", 
                  "\[Lambda]2"}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "-", 
                    RowBox[{"s3", " ", "\[Lambda]2"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "-", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Lambda]2"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", "b2", " ", "c"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"b3", "-", 
             RowBox[{"b3", " ", "c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "s3"}], "+", 
          RowBox[{"a", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3"}], "+", 
          RowBox[{"a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"s3", "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.767617781984922*^9, 3.767617791322751*^9}, {
   3.767617840120618*^9, 3.767617929746147*^9}, 3.767617961021307*^9, {
   3.7676180481128798`*^9, 3.767618065504242*^9}, {3.767618114973942*^9, 
   3.767618123477811*^9}, 3.767618237618958*^9, 3.7677016609564257`*^9, 
   3.767701726363967*^9, 3.767705668914997*^9, 3.767930549723584*^9, 
   3.767935739580594*^9, 3.767955386055229*^9, 3.768045282460044*^9, 
   3.768051074056592*^9, 3.7680542640911007`*^9, 3.77961645487453*^9, 
   3.779618557350086*^9, 3.779625856571726*^9, 3.779626704962143*^9, 
   3.779687136531602*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"0ea9b951-31b0-461d-8465-ad0f9df34a7a"]
}, Open  ]],

Cell[TextData[{
 "We now use these expressions to evaluate the remaining flux quantization \
conditions, which we subsequently solve for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],ExpressionUUID->
  "956bf2f0-7127-472e-80d4-7eb5f08b0bfb"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],ExpressionUUID->
  "b7c84825-d4cd-4647-9bbf-82676ee3e39e"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],ExpressionUUID->
  "89e191ed-7b52-4751-aea5-95ae803b1271"],
 ". This results in (3.44)."
}], "Text",
 CellChangeTimes->{{3.779616433644253*^9, 3.77961654587027*^9}, {
  3.779616649765172*^9, 3.779616656685176*^9}, {3.779626179923492*^9, 
  3.7796261811793547`*^9}, {3.7854946941874228`*^9, 
  3.785494694331707*^9}},ExpressionUUID->"66219dde-870b-4b2a-8c07-\
16a7972c3367"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"id3gn1n", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"id3gn1", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], "/.", "solgn11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"solgn12", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"id3gn1n", "\[Equal]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m2", ",", "m3", ",", "m4"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.767701814296767*^9, 3.767701832275271*^9}, {
  3.767934967575775*^9, 3.767934970432941*^9}, {3.767935063148679*^9, 
  3.767935063661866*^9}, {3.779616514530088*^9, 3.7796165147818117`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"c0ec1881-c4d2-4bd4-a5a3-0cdec07498ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "c"}], " ", "m1"}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m1", "+", "m2", "-", "s2"}], ")"}]}], 
        "-", "s3", "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", "\[Alpha]1"}], 
     "b"], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"m3", "+", "s2"}], ")"}]}], "-", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], " ", "\[Alpha]1"}], 
     "b"], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "m1"}], "+", 
        RowBox[{"b", " ", "m4"}], "+", "s3"}], ")"}], " ", "\[Alpha]1"}], 
     "b"], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7677018214050217`*^9, 3.767701869685092*^9, 
  3.767705693125592*^9, 3.767930562674335*^9, 3.767935763760149*^9, 
  3.7679554044735203`*^9, 3.7680453007192163`*^9, 3.76805108871665*^9, 
  3.768054277740213*^9, 3.7796165690416183`*^9, 3.77961857096227*^9, 
  3.779625871297348*^9, 3.779626718773705*^9, 3.779687151393649*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"49e3e481-8e27-42f2-b28e-98b93e0f1981"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"c", " ", "m1"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "m1", "+", "s2"}], ")"}]}], "+", "s3", "-", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"k", " ", "s3"}]}], ")"}]}]}], "b"]}], ",", 
    RowBox[{"m3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", "m1"}], "-", 
       RowBox[{"b", " ", "s2"}], "+", 
       RowBox[{"a", " ", "k", " ", "s3"}]}], "b"]}], ",", 
    RowBox[{"m4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"c", " ", "m1"}], "+", "s3"}], "b"]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7677018214050217`*^9, 3.767701869685092*^9, 
  3.767705693125592*^9, 3.767930562674335*^9, 3.767935763760149*^9, 
  3.7679554044735203`*^9, 3.7680453007192163`*^9, 3.76805108871665*^9, 
  3.768054277740213*^9, 3.7796165690416183`*^9, 3.77961857096227*^9, 
  3.779625871297348*^9, 3.779626718773705*^9, 3.7796871514437723`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"026de547-5c5e-423b-b38a-e2a994011f7a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining central charge and R-charges", "Subsection",
 CellChangeTimes->{{3.767935003108635*^9, 3.767935020321361*^9}, {
  3.767935280269116*^9, 3.767935284685194*^9}, {3.767952944904882*^9, 
  3.7679529477947807`*^9}},ExpressionUUID->"d6bca687-8239-48a8-826b-\
2f9006ea6dfc"],

Cell[TextData[{
 "Here we evaluate the off-shell central charge in the values for A, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "3"], TraditionalForm]],ExpressionUUID->
  "0f8fd8f8-a055-4909-89f9-4db1b908f569"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]],ExpressionUUID->
  "474503f7-34ba-44f3-bf04-ee1e50f77286"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],ExpressionUUID->
  "de34c5d5-7c35-4119-8f9a-c214bd4dcf71"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "3"], TraditionalForm]],ExpressionUUID->
  "6fd1b80d-2093-4fae-921e-5a2b1e9b68f4"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "4"], TraditionalForm]],ExpressionUUID->
  "cd6b2f74-17c6-4412-8499-607963a64934"],
 ". The dependence on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "1"], TraditionalForm]],ExpressionUUID->
  "a35bce4d-46f5-41b4-952d-46d32db6e590"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", 
    RowBox[{"2", " "}]], TraditionalForm]],ExpressionUUID->
  "dc45fccd-5d6b-4576-a9a6-b1664a8c5d4e"],
 " drops out."
}], "Text",
 CellChangeTimes->{{3.779616667098103*^9, 
  3.779616777505904*^9}},ExpressionUUID->"9ab253c4-48f6-41f0-a436-\
69555545d323"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"offshellcentrchargegn1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"offshellcentrchargegn1", "/.", 
     RowBox[{"solgn12", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"solgn11", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7677020451374693`*^9, 3.767702045555224*^9}, {
  3.76770240329941*^9, 3.7677024449651814`*^9}, {3.7679350377863417`*^9, 
  3.767935039004918*^9}, {3.767935071605214*^9, 3.767935089533908*^9}, {
  3.767935222395484*^9, 3.767935238130965*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"82a4c939-0271-41c1-9b55-0392b25dac4e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
      SuperscriptBox["NN", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["b3", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "s3"}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["b2", "2"]}], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b3", "2"], " ", 
            SuperscriptBox["s2", "2"]}], "-", 
           RowBox[{"2", " ", "b2", " ", "b3", " ", "s2", " ", "s3"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "b3", " ", 
               SuperscriptBox["s2", "2"]}], "-", 
              RowBox[{"2", " ", "b2", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"b3", "+", 
                 RowBox[{"b3", " ", "s2"}], "-", "s3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"s2", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "b3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b3"}], " ", "s3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m1"}], "+", 
              RowBox[{"5", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
           RowBox[{"b3", " ", 
            SuperscriptBox["c", "2"], " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"2", " ", "k", " ", "m1", " ", "s3"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
           RowBox[{"b3", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["m1", "2"]}], "-", 
              RowBox[{"4", " ", "k", " ", "m1", " ", "s3"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"c", " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"2", " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "s2", "-", 
                 RowBox[{"k", " ", "s3"}], "+", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"k", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"2", " ", "s2"}], "+", 
                 RowBox[{"3", " ", "k", " ", "s3"}], "-", 
                 RowBox[{"3", " ", "c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "b3", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "3"], " ", "k", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["s3", "2"]}], "+", 
                 RowBox[{"c", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"b3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s3"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"m1", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", "m1"}], "+", 
                 RowBox[{"2", " ", "s3"}], "-", 
                 RowBox[{"c", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{"b3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "c", " ", "m1"}], "-", 
                    RowBox[{"2", " ", "s3"}], "+", 
                    RowBox[{"3", " ", "c", " ", "k", " ", "s3"}]}], ")"}]}], 
                 "-", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s2"}], ")"}]}], "+", "s3", "-", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "m1", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["c", "2"], " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s3", "2"]}], "+", 
                    RowBox[{"c", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "3"], " ", "k", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                    SuperscriptBox["s3", "2"], "+", 
                    RowBox[{"c", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m1"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"k", " ", "s3"}], "+", 
                    RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "b3", " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"s3", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"b3", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s2"}], ")"}]}], "-", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["b2", "2"], " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s3"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "b2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 SuperscriptBox["s3", "2"], "+", 
                 RowBox[{"c", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"b3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", "k", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    SuperscriptBox["m1", "2"], "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}], "+", 
                    RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["c", "3"], " ", "k", " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c", "4"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"2", " ", "c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "k", " ", "m1", " ", "s3"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", "b3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["c", "3"], " ", "k", " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "b2"}], ")"}], " ", 
               SuperscriptBox["s3", "2"]}], "-", 
              RowBox[{"8", " ", "c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", "k", " ", 
                  "s3"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b2"}], ")"}], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", "b2", " ", "k", " ", "m1", " ", "s3"}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "b2"}], ")"}], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["c", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"2", " ", "m1"}], "+", 
                    RowBox[{"3", " ", "s2"}], "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "m1"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "s2"}]}], ")"}], " ", "s3"}]}], ")"}]}],
                  "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                    RowBox[{"k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"8", " ", "c", " ", "m1", " ", "s3"}], "-", 
              RowBox[{"4", " ", "b2", " ", "c", " ", "m1", " ", "s3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["s3", "2"]}], "-", 
              RowBox[{"2", " ", "b2", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["b3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 SuperscriptBox["m1", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"4", " ", "s2"}], "+", 
                 SuperscriptBox["s2", "2"], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                 RowBox[{"2", " ", "k", " ", "s2", " ", "s3"}], "-", 
                 RowBox[{"c", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"4", " ", "m1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                    RowBox[{"5", " ", "k", " ", "s2", " ", "s3"}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "b3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["c", "2"], " ", "k", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "s2", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], "-", 
                    RowBox[{"m1", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"b2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m1", "2"], "+", 
                    RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "s3"}], "+", 
        RowBox[{"a", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}], " ", "s3"}], "+", 
        RowBox[{"a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"s3", "-", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.767702046190597*^9, 3.767702439483365*^9, 3.7677025246148252`*^9, {
   3.7677057637419643`*^9, 3.7677057937300053`*^9}, 3.767930588145355*^9, 
   3.767935829623966*^9, 3.767955432794635*^9, 3.768051115402876*^9, 
   3.768054303171063*^9, 3.779618593514955*^9, 3.779625895611081*^9, 
   3.7796267445478077`*^9, 3.779687179370288*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"78b64ac2-52e8-4ecc-ac4a-dc7ae2f813c5"]
}, Open  ]],

Cell[TextData[{
 "We now determine for which values of  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "70118c70-bc6b-46e7-b470-4e5667f1ce7c"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],ExpressionUUID->
  "b094bc04-f045-4234-8f1d-1a12640cae23"],
 "  the off-shell central charge is optimized."
}], "Text",
 CellChangeTimes->{{3.76793529317155*^9, 3.76793531417134*^9}, {
   3.779616788834155*^9, 3.779616860805397*^9}, 
   3.779625510763198*^9},ExpressionUUID->"524c31c9-f82a-4280-943f-\
7d694e383544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solgn13", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"offshellcentrchargegn1", ",", "b2"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"offshellcentrchargegn1", ",", "b3"}], "]"}], "\[Equal]", 
        "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", "b3"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7677027660664997`*^9, 3.767702806446251*^9}, {
  3.76793525299279*^9, 3.767935266389719*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"880c0f19-935c-4417-96a1-c2a5c4e99170"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b2", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b", "3"]}], " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
           SuperscriptBox["s2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "s2"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m1", "+", 
              RowBox[{"k", " ", "s3"}]}], ")"}], "2"]}], "-", 
          RowBox[{"a", " ", "b", " ", "s2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 SuperscriptBox["m1", "2"]}], "-", 
                SuperscriptBox["s3", "2"]}], ")"}]}], "+", 
             RowBox[{"b", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["c", "2"], " ", "k", " ", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], "+", 
                   RowBox[{"2", " ", "m1", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}], "+", 
                   RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "k", " ", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SuperscriptBox["m1", "2"], "+", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"2", " ", "m1", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}], "+", 
                   RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["c", "3"], " ", "k", " ", 
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["s3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "c", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m1", "2"], "+", 
                RowBox[{"k", " ", "m1", " ", "s3"}], "-", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["s3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m1", "3"]}], "+", 
                RowBox[{"6", " ", "k", " ", 
                 SuperscriptBox["m1", "2"], " ", "s3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["k", "2"], " ", "m1", " ", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["k", "3"], " ", 
                 SuperscriptBox["s3", "3"]}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "2"], " ", "k", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["s3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", "k", " ", "m1", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{"c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "3"], " ", "k", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "m1"}], "+", "s2", "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["s3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "+", 
                   RowBox[{"2", " ", "s2"}], "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "3"]}], "+", 
                   RowBox[{"2", " ", "k", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "s2"}]}], ")"}], " ", "s3"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", "s2", " ", 
                    SuperscriptBox["s3", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s2"}], "-", 
                    RowBox[{"4", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                   RowBox[{"4", " ", "k", " ", "m1", " ", "s3"}], "+", 
                   RowBox[{"k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
              "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "k", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m1", "2"]}], "+", 
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "s2", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"k", " ", "s2", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"m1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["s2", "2"]}], "+", 
                    RowBox[{"4", " ", "k", " ", "s3"}], "+", 
                    RowBox[{"6", " ", "k", " ", "s2", " ", "s3"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", "c", " ", 
              SuperscriptBox["m1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["m1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "s2"}], ")"}], "2"]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "s2"}], ")"}], " ", "s3"}], "+", 
             SuperscriptBox["s3", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m1", "+", 
              RowBox[{"k", " ", "s3"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
                RowBox[{"2", " ", "s3"}], "+", 
                RowBox[{"c", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"s3", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{"c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "s2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}], "+", 
                   RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s3", "3"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "3"], " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"c", " ", 
                 SuperscriptBox["s3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], " ", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{"2", " ", "c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["m1", "2"], "+", 
                   RowBox[{"3", " ", "s2"}], "+", 
                   SuperscriptBox["s2", "2"], "-", 
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"k", " ", "s3"}], "+", 
                   RowBox[{"k", " ", "s2", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "3"]}], "+", 
                   RowBox[{"4", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s2"}], ")"}]}], "-", 
                   RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}], " ", "s3"}], "+", 
                   RowBox[{
                    SuperscriptBox["m1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"6", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s3", "3"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["m1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", 
                RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "c", " ", 
              SuperscriptBox["s3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1"}], "+", 
                RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{"4", " ", "k", " ", "m1", " ", "s3"}], "-", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["s3", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "m1"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                   RowBox[{"3", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "s2"}]}], ")"}], " ", "s3"}]}], ")"}]}],
                 "+", 
                RowBox[{"c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                   RowBox[{"4", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                   RowBox[{"k", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
              "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["m1", "2"], "-", 
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "-", 
                   RowBox[{"2", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}]}], ")"}]}], 
                "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                   RowBox[{"3", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                   RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"b3", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["c", "2"]}], " ", 
              SuperscriptBox["m1", "2"]}], "+", 
             SuperscriptBox["s3", "2"], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", 
                 SuperscriptBox["m1", "2"]}], "+", "s3"}], ")"}]}]}], ")"}]}],
           "-", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{"c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m1"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "m1"}], "-", 
                   RowBox[{"2", " ", "s2"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"c", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SuperscriptBox["m1", "2"], "-", 
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s3", "3"], "-", 
                RowBox[{"c", " ", 
                 SuperscriptBox["s3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "3"], " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "m1"}], "-", "s2", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["m1", "2"]}], "-", 
                   RowBox[{"2", " ", "m1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", "m1", " ", "s3"}], "+", 
                SuperscriptBox["s3", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "2"], " ", "m1", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                RowBox[{"c", " ", "m1", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", 
                   RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "c", " ", 
            SuperscriptBox["m1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "s2"}], ")"}], "2"]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "s2"}], ")"}], " ", "s3"}], "+", 
           SuperscriptBox["s3", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "s3"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
              RowBox[{"2", " ", "s3"}], "+", 
              RowBox[{"c", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"s3", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "s2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"4", " ", "m1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", "s2"}], "+", 
                 RowBox[{"k", " ", "s3"}], "+", 
                 RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s3", "3"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "s2"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{"c", " ", 
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"4", " ", "m1"}], "+", 
                 RowBox[{"2", " ", "s2"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"2", " ", "c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SuperscriptBox["m1", "2"], "+", 
                 RowBox[{"3", " ", "s2"}], "+", 
                 SuperscriptBox["s2", "2"], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"k", " ", "s3"}], "+", 
                 RowBox[{"k", " ", "s2", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "3"]}], "+", 
                 RowBox[{"4", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s2"}], ")"}]}], "-", 
                 RowBox[{"k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s2", "2"]}]}], ")"}], " ", "s3"}], "+", 
                 RowBox[{
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"6", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s3", "3"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["m1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"m1", "+", 
              RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "c", " ", 
            SuperscriptBox["s3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m1"}], "+", 
              RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "s3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["m1", "2"]}], "+", 
              RowBox[{"4", " ", "k", " ", "m1", " ", "s3"}], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s3", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"3", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "s2"}]}], ")"}], " ", "s3"}]}], ")"}]}],
               "+", 
              RowBox[{"c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"4", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"k", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"4", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["m1", "2"], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}]}], ")"}]}], 
              "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"3", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7679307203893023`*^9, 3.767935850073688*^9, 
  3.7679554396540537`*^9, 3.768051121661645*^9, 3.7680543091775846`*^9, 
  3.779618598285223*^9, 3.7796259018063173`*^9, 3.779626750985456*^9, 
  3.779687185979149*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"e027006e-dbaa-4772-b40a-c8bbeb2a2af0"]
}, Open  ]],

Cell["\<\
The value of the central charge is then given by the optimized off-shell \
central charge:\
\>", "Text",
 CellChangeTimes->{{3.767953877919347*^9, 3.767953880995668*^9}, {
  3.779616872048234*^9, 
  3.779616911095969*^9}},ExpressionUUID->"6eaa3306-0c00-4acc-b30a-\
6d15cf077c9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centrchargegeomcextrgn1", "=", 
  RowBox[{
   RowBox[{"offshellcentrchargegn1", "/.", 
    RowBox[{"solgn13", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.767703073932234*^9, 3.767703094307172*^9}, {
  3.767703634697666*^9, 3.76770364384394*^9}, {3.767703725271742*^9, 
  3.767703773285161*^9}, {3.767935334056991*^9, 3.7679353754021797`*^9}, {
  3.779625538798761*^9, 3.77962554072316*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"1e9518a9-ac16-4eff-b353-93cd9a16aa07"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
      SuperscriptBox["NN", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c", " ", "m1"}], "+", "s3"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "s3"}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
         SuperscriptBox["s2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "c", " ", 
            SuperscriptBox["m1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["m1", "2"]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "s2"}], ")"}], " ", "s3"}], "+", 
           SuperscriptBox["s3", "2"]}], ")"}]}], "-", 
        RowBox[{"a", " ", "b", " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s3", "2"], "-", 
              RowBox[{"c", " ", "k", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "s2"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{"c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"2", " ", "s2"}], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "k", " ", "s3"}], "+", 
                 RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s3", "3"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "m1"}], "-", "s2", "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "c", " ", 
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", "m1", "+", "s2", "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"3", " ", "s2"}]}], ")"}], " ", "s3"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s3", "3"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "c", " ", 
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"4", " ", "k", " ", "m1", " ", "s3"}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"m1", "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"2", " ", "s2"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
              RowBox[{"c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox["m1", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"4", " ", "s2"}], "-", 
                    RowBox[{"5", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "k", " ", "m1", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"4", " ", "s2"}], "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["s3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"]}], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"k", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "s2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m1"}], "+", 
              RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s3", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m1"}], "+", "s2", "-", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{"c", " ", 
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"4", " ", "m1"}], "+", 
                 RowBox[{"4", " ", "s2"}], "+", 
                 RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["m1", "3"]}], "+", 
                 RowBox[{"4", " ", "k", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "s2"}]}], ")"}], " ", 
                  SuperscriptBox["s3", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"7", " ", "s2"}], "-", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "3"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"6", " ", "s2"}], "-", 
                    RowBox[{"4", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"k", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "s2"}], "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m1", "2"], "+", 
                 SuperscriptBox["s2", "2"], "-", 
                 RowBox[{"2", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"2", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["s2", "2"]}], "+", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"8", " ", "k", " ", "s3"}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "s2"}], "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"k", " ", "s3"}]}], ")"}], "2"]}], ")"}]}], "+", 
              RowBox[{"c", " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m1", "3"]}], "+", 
                 RowBox[{"4", " ", "m1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "s2", "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"5", " ", "s2"}], "-", 
                    RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{"k", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k", " ", "s3"}], "+", 
                    RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", "s2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", " ", "c", " ", 
          SuperscriptBox["m1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["m1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "s2"}], ")"}], "2"]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "s2"}], ")"}], " ", "s3"}], "+", 
         SuperscriptBox["s3", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m1", "+", 
          RowBox[{"k", " ", "s3"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "c", " ", "m1"}], "-", 
            RowBox[{"2", " ", "s3"}], "+", 
            RowBox[{"c", " ", "k", " ", "s3"}]}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{"s3", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "m1"}], "-", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["s3", "2"]}], "+", 
            RowBox[{"c", " ", "s3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "-", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "m1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m1"}], "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "s2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "m1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"]}], "+", 
               RowBox[{"2", " ", "s2"}], "+", 
               RowBox[{"k", " ", "s3"}], "+", 
               RowBox[{"3", " ", "k", " ", "s2", " ", "s3"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["s3", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "m1"}], "-", 
               RowBox[{"2", " ", "s2"}], "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["s3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"4", " ", "m1"}], "+", 
               RowBox[{"2", " ", "s2"}], "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "s3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m1", "2"]}], "-", 
               RowBox[{"2", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"2", "+", "s2"}], ")"}]}], " ", 
             SuperscriptBox["s3", "2"]}], "+", 
            RowBox[{"2", " ", "c", " ", "s3", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["m1", "2"], "+", 
               RowBox[{"3", " ", "s2"}], "+", 
               SuperscriptBox["s2", "2"], "-", 
               RowBox[{"2", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
               RowBox[{"k", " ", "s3"}], "+", 
               RowBox[{"k", " ", "s2", " ", "s3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "3"]}], "+", 
               RowBox[{"4", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s2"}], ")"}]}], "-", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "s2"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s2", "2"]}]}], ")"}], " ", "s3"}], "+", 
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "-", 
                  RowBox[{"6", " ", "s2"}], "+", 
                  RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s3", "3"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"m1", "+", 
            RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["s3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m1"}], "+", 
            RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["m1", "2"]}], "+", 
            RowBox[{"4", " ", "k", " ", "m1", " ", "s3"}], "-", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["s3", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "m1"}], "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"m1", "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["m1", "2"]}], "-", 
               RowBox[{"3", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "s2"}]}], ")"}], " ", "s3"}]}], ")"}]}], 
            "+", 
            RowBox[{"c", " ", "s3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["m1", "2"]}], "+", 
               RowBox[{"4", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2", "-", 
                  RowBox[{"k", " ", "s3"}]}], ")"}]}], "+", 
               RowBox[{"k", " ", "s3", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"4", " ", "s2"}], "+", 
                  RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["m1", "2"], "-", 
               RowBox[{"2", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], "-", 
               RowBox[{"2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s2"}], ")"}], " ", "s3"}]}], ")"}]}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"m1", "+", 
               RowBox[{"k", " ", "s3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"]}], "-", 
               RowBox[{"3", " ", "m1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "s2"}], ")"}]}], "+", 
               RowBox[{"2", " ", "k", " ", "s3"}], "+", 
               RowBox[{"s2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "k", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.768051126149169*^9, 3.7680543144091177`*^9, 
  3.779618602898287*^9, 3.7796259078091497`*^9, 3.7796267567246733`*^9, 
  3.779687192370368*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"f949f86a-cf35-4ea9-ae86-ba24b9e7ecb8"]
}, Open  ]],

Cell[TextData[{
 "The R-charges are given by evaluation of the off-shell R-charges in the \
values of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "8bfa997a-75e4-421b-a673-40213d5346d6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],ExpressionUUID->
  "3b213e08-1558-4301-8527-82f1af3c8ee1"],
 "."
}], "Text",
 CellChangeTimes->{{3.779616931385501*^9, 
  3.77961698484903*^9}},ExpressionUUID->"4b4098fa-0988-44dd-a3ac-\
4b8847f5b4fc"],

Cell[BoxData[
 RowBox[{"Rchargesgeomcextrgn1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"offshellRchargesgn1", "/.", 
      RowBox[{"solgn12", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"solgn11", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"solgn13", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.767953027917424*^9, 3.767953059742354*^9}, {
   3.767953277122469*^9, 3.7679532789478083`*^9}, {3.768057356617601*^9, 
   3.7680573588662643`*^9}, 3.768057435656266*^9, 3.768057492816997*^9, {
   3.77962555027759*^9, 3.779625553647985*^9}, {3.779627334250655*^9, 
   3.7796273445850763`*^9}, {3.779630862876007*^9, 3.7796308746009817`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"8bbc7405-733e-478a-a707-a9a6bc2bbb5c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison with field theory c-extremization", "Subsection",
 CellChangeTimes->{{3.768050405621902*^9, 3.7680504349384947`*^9}, {
  3.779617220450952*^9, 
  3.779617220594367*^9}},ExpressionUUID->"630ea868-8068-47dc-8017-\
e81e31c755d0"],

Cell[TextData[{
 "We now compare with the field theory c-extremization results by using the \
relations (3.29) to determine the field theoretic fluxes B, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "1"], TraditionalForm]],ExpressionUUID->
  "977f0df2-5c0c-424a-b87b-dedcb08ff998"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "2"], TraditionalForm]],ExpressionUUID->
  "a88810aa-e98e-4341-8498-a27acda5366c"],
 " in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],ExpressionUUID->
  "0100de8f-9a09-40c1-9731-97ef25b86e89"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "2"], TraditionalForm]],ExpressionUUID->
  "dd141643-5cff-4b48-b0f2-56bf535d23fc"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "3"], TraditionalForm]],ExpressionUUID->
  "fd23245d-a9c1-46db-9832-99b0997797af"],
 ". We first solve the equations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "1"], TraditionalForm]],ExpressionUUID->
  "2f5fb22b-def6-49ff-8321-60dd019c4a11"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "2"], TraditionalForm]],ExpressionUUID->
  "14a3700d-e26c-4a07-92a2-ed97e68fb183"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "3"], TraditionalForm]],ExpressionUUID->
  "527fc4a8-bffb-4d9d-9e02-ff639deab3e7"],
 " in (3.29) which results in (3.45) ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["\[Kappa]", "2"]}], TraditionalForm]],ExpressionUUID->
  "0baf61bd-0ce7-49d0-9371-0987cefc7403"],
 "=1)."
}], "Text",
 CellChangeTimes->{{3.768050440624528*^9, 3.7680505399112167`*^9}, {
   3.76805058323584*^9, 3.768050618697227*^9}, {3.77961722428232*^9, 
   3.779617238197302*^9}, {3.779618004372569*^9, 3.77961812371028*^9}, {
   3.779618178357148*^9, 3.779618278745385*^9}, {3.779626204966791*^9, 
   3.779626242818903*^9}, 3.779687006218104*^9, {3.7854947448266563`*^9, 
   3.785494745220014*^9}},ExpressionUUID->"1c857b44-9db4-4aab-91fe-\
f5f7ddccf113"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fluxes", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m1", "\[Equal]", " ", 
            RowBox[{"2", "\[Kappa]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f2", " ", "k"}], " ", "+", 
               RowBox[{"B", " ", "b"}]}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", "m1"}], " ", "+", 
               RowBox[{"b", 
                RowBox[{"(", 
                 RowBox[{"2", "-", "m1", "+", "s2"}], ")"}]}], "+", "s3", "-", 
               RowBox[{"a", 
                RowBox[{"(", 
                 RowBox[{"m1", "+", 
                  RowBox[{"k", " ", "s3"}]}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", "b", ")"}]}], "\[Equal]", 
            RowBox[{"2", "\[Kappa]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "f1"}], "-", 
               RowBox[{"f2", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "l"}], ")"}]}], "-", 
               RowBox[{"d", " ", "B"}], "+", 
               RowBox[{"\[Kappa]", "/", "2"}]}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "m1"}], "-", 
               RowBox[{"b", " ", "s2"}], "+", 
               RowBox[{"a", " ", "k", " ", "s3"}]}], ")"}], "/", "b"}], 
            "\[Equal]", " ", 
            RowBox[{"2", "\[Kappa]", 
             RowBox[{"(", 
              RowBox[{"f1", "+", 
               RowBox[{"a", " ", "B"}]}], ")"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"B", ",", "f1", ",", "f2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "lrep"}], "/.", "drep"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7680506357827*^9, 3.768050641821293*^9}, {
  3.7796258858304167`*^9, 3.779625902213423*^9}, {3.779625953432516*^9, 
  3.77962596821002*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"59ea0431-8ec1-46e8-afec-94aa186d2e4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"B", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"b", " ", "k"}], "+", "m1", "+", 
      RowBox[{"k", " ", "s3"}]}], 
     RowBox[{"2", " ", "b", " ", "\[Kappa]"}]]}], ",", 
   RowBox[{"f1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", "k"}], "+", "s2"}], 
      RowBox[{"2", " ", "\[Kappa]"}]]}]}], ",", 
   RowBox[{"f2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"b", "+", "s3"}], 
      RowBox[{"2", " ", "\[Kappa]"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.76805064365909*^9, 3.768051399633389*^9, 3.768214665906938*^9, {
   3.7796259079869432`*^9, 3.7796259120731277`*^9}, 3.779625968730791*^9, 
   3.779626756865672*^9, 3.7796871925146933`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"03562ced-7a08-4604-9e41-8800d0a0962e"]
}, Open  ]],

Cell[TextData[{
 "We then check that the equation for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "4"], TraditionalForm]],ExpressionUUID->
  "8bf98ef4-51b8-4302-a8b0-c8dff25e6e79"],
 " in (3.29) is also satisfied:"
}], "Text",
 CellChangeTimes->{{3.7680506537777023`*^9, 3.7680506754069233`*^9}, {
  3.779618145785654*^9, 3.779618147090392*^9}, {3.7796256493168383`*^9, 
  3.779625651477716*^9}, {3.7796263328942204`*^9, 
  3.779626333795065*^9}},ExpressionUUID->"b34e9c24-8e17-4996-8ada-\
657bbc932e51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "m1"}], "+", "s3"}], ")"}]}], "/", "b"}], 
      "\[Equal]", 
      RowBox[{"2", "\[Kappa]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f2", " ", "l"}], "-", 
         RowBox[{"c", " ", "B"}], "+", 
         RowBox[{"\[Kappa]", "/", "2"}]}], ")"}]}]}], "/.", "lrep"}], "/.", 
    "fluxes"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.76805068149617*^9, 3.768050682159705*^9}, {
  3.779625918781806*^9, 3.779625942666827*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"7daf5211-8abf-46de-88cf-072aefd1eba2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.768050678089952*^9, 3.768050682444763*^9}, 
   3.768214667722687*^9, {3.779625924888445*^9, 3.7796259430426207`*^9}, 
   3.779626337376045*^9, 3.779626757005714*^9, 3.779687192528693*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"38d151d0-ad28-472e-a7e3-850cc4dba2d1"]
}, Open  ]],

Cell[TextData[{
 "We now compare the found result for the central charge with the field \
theory c-extremization result using the transformations for B, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "1"], TraditionalForm]],ExpressionUUID->
  "01248e88-889b-43da-abef-bd56c5aeb7c4"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "2"], TraditionalForm]],ExpressionUUID->
  "a49f16c2-a8b4-49fa-a18f-e53c94101bb5"],
 " stated above. We do this separately for g=0 and g>1."
}], "Text",
 CellChangeTimes->{{3.768050694889029*^9, 3.768050748125369*^9}, {
  3.7680508077809153`*^9, 3.768050815893449*^9}, {3.768051019067575*^9, 
  3.7680510192094297`*^9}, {3.768214617825759*^9, 3.768214620143038*^9}, {
  3.7796266697663507`*^9, 3.7796267355165157`*^9}, {3.779626905326165*^9, 
  3.7796269085072203`*^9}},ExpressionUUID->"5869c1fe-d0ab-4552-91cb-\
0b6da1c5a177"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"centrchargegeomcextrgn1", "\[Equal]", " ", "crcextr"}], "/.", 
     "fluxes"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Eta]g", "\[Rule]", 
      RowBox[{"2", 
       RowBox[{"Abs", "[", 
        RowBox[{"g", "-", "1"}], "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "0"}], ",", 
     RowBox[{"\[Kappa]", "\[Rule]", " ", "1"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"centrchargegeomcextrgn1", "\[Equal]", " ", "crcextr"}], "/.", 
      "fluxes"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Eta]g", "\[Rule]", 
       RowBox[{"2", 
        RowBox[{"Abs", "[", 
         RowBox[{"g", "-", "1"}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "\[Rule]", 
      RowBox[{"-", "1"}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"g", ">", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.768050795189238*^9, 3.768050872682989*^9}, 
   3.7680509049669237`*^9, {3.768050985973845*^9, 3.768050997258424*^9}, {
   3.7680511134799967`*^9, 3.7680511199286327`*^9}, {3.768051242943513*^9, 
   3.7680512502517776`*^9}, {3.768051519469507*^9, 3.768051536687915*^9}, {
   3.768051619812544*^9, 3.7680516206154222`*^9}, 3.7680546299852962`*^9, {
   3.768214630513239*^9, 3.7682146575375633`*^9}, {3.768214703011322*^9, 
   3.768214717611148*^9}, {3.779626580519533*^9, 3.779626611477065*^9}, {
   3.779626742742373*^9, 3.779626795274376*^9}, {3.779626837832664*^9, 
   3.779626888606736*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c8834714-5c66-4926-ac67-faa63e69274e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.779626794450615*^9, 3.779626809163121*^9}, 
   3.779626854639477*^9, 3.779626889635268*^9, 3.779687197537615*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a36645b8-f8f7-4c21-90b8-a74fd910b90a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.779626794450615*^9, 3.779626809163121*^9}, 
   3.779626854639477*^9, 3.779626889635268*^9, 3.7796872036936502`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"2adaf397-9070-4e1e-8737-79d8d74ad71f"]
}, Open  ]],

Cell["We do the same for the R - charges:", "Text",
 CellChangeTimes->{{3.779626919437707*^9, 3.7796269448347282`*^9}, {
  3.7796318875642242`*^9, 
  3.779631891859849*^9}},ExpressionUUID->"d7f85c55-6ed4-46a5-bdcd-\
9ec298df088a"],

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrgn1", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "fluxes"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrgn1", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", "fluxes"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrgn1", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "/.", "fluxes"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Rchargescextr", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "NN"}], "\[Equal]", " ", 
     RowBox[{"Rchargesgeomcextrgn1", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "/.", "fluxes"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "\[Equal]", "1"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7796275560130587`*^9, 3.779627592490611*^9}, 
   3.779627697679165*^9, {3.779630217562971*^9, 3.779630222041533*^9}, {
   3.7796303150514393`*^9, 3.779630317149287*^9}, {3.779630775715474*^9, 
   3.7796307771694717`*^9}, {3.77963111674219*^9, 3.779631180292441*^9}, {
   3.77963121790047*^9, 3.779631218387883*^9}, 3.779631619581588*^9, {
   3.779631835648951*^9, 3.779631874280425*^9}, {3.780243420446247*^9, 
   3.780243422690284*^9}},ExpressionUUID->"fee2216f-8516-4040-b51b-\
68f87c7605b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Special case in the paper", "Subsection",
 CellChangeTimes->{{3.779632011388877*^9, 3.779632044877529*^9}, 
   3.779632533715464*^9},ExpressionUUID->"70147637-b5d1-4681-9151-\
cf84be2533e2"],

Cell["\<\
We now derive the expressions for the special case which we consider in the \
paper.\
\>", "Text",
 CellChangeTimes->{{3.779632051895195*^9, 3.779632069234861*^9}, {
  3.779632623706554*^9, 
  3.779632632878777*^9}},ExpressionUUID->"6355265b-8536-45b1-a452-\
b2430587c2cf"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "be6e1acf-d675-44d5-a5cb-ec47b9802004"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b1771520-b1dd-4010-b2d5-65881f2b0564"],
 " = 0"
}], "Subsubsection",
 CellChangeTimes->{{3.779632128140744*^9, 3.779632150730591*^9}, {
  3.779686252313012*^9, 
  3.779686257269787*^9}},ExpressionUUID->"56bd4302-3c43-4150-8902-\
b96369d331f5"],

Cell[TextData[{
 "Setting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "2"], TraditionalForm]],ExpressionUUID->
  "ae5f2901-a352-4964-a19b-d9684deac8b3"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "3"], TraditionalForm]],ExpressionUUID->
  "1e23bf41-2afe-4e3b-8aac-39819297f41d"],
 " = 0 we find the following results for respectively ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "2"], TraditionalForm]],ExpressionUUID->
  "21e94272-ecf1-4a59-b5f4-1ae695f8dd07"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "3"], TraditionalForm]],ExpressionUUID->
  "8bdaa691-e968-4c88-b3c3-d1e593cefd15"],
 " (3.46), the right-moving central charge (3.47) and the R-charges (3.48):  \
"
}], "Text",
 CellChangeTimes->{{3.779632158358018*^9, 3.77963221076927*^9}, {
  3.779632509297431*^9, 3.779632526806361*^9}, {3.779686259559058*^9, 
  3.7796862640637703`*^9}, {3.785494794282401*^9, 
  3.785494814049526*^9}},ExpressionUUID->"ea7a437b-9e5f-40c0-84ea-\
fda274e6c558"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"solgn13", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s2", "\[Rule]", "0"}], ",", 
     RowBox[{"s3", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centrchargegeomcextrgn1", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s2", "\[Rule]", "0"}], ",", 
     RowBox[{"s3", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rchargesgeomcextrgn1", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s2", "\[Rule]", "0"}], ",", 
     RowBox[{"s3", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}], "Input",\

 CellChangeTimes->{{3.779632226252371*^9, 3.7796322674630337`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"6c7f4430-dba7-4f57-9abb-c728daee4537"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b2", "\[Rule]", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", "k"}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "k"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["m1", "2"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", "c", " ", 
       SuperscriptBox["m1", "2"]}]}]]}], ",", 
   RowBox[{"b3", "\[Rule]", 
    FractionBox[
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", "c", " ", 
      SuperscriptBox["m1", "2"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", "c", " ", 
       SuperscriptBox["m1", "2"]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.779632235759595*^9, 3.7796322677436666`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"88af2e27-c9b1-40bc-9ad8-77b69a075a01"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", "a", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
   SuperscriptBox["m1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", "m1"}]}], ")"}], " ", 
   SuperscriptBox["NN", "2"]}], 
  RowBox[{
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "-", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{"a", "-", "c"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", "c"}], ")"}], " ", "c", " ", 
    SuperscriptBox["m1", "2"]}]}]]], "Output",
 CellChangeTimes->{3.779632235759595*^9, 3.779632267781769*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"e094007f-3656-46cf-974c-dd03d2d51eda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"b", " ", "m1", " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", 
       RowBox[{"a", " ", "m1"}]}], ")"}], " ", "NN"}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", "c", " ", 
      SuperscriptBox["m1", "2"]}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m1"}], ")"}]}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m1"}], ")"}]}]}], ")"}], " ", "m1"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", "c", " ", 
        SuperscriptBox["m1", "2"]}]}], ")"}], " ", "NN"}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "-", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", "c", " ", 
      SuperscriptBox["m1", "2"]}]}]], ",", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1", " ", "NN"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["b", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
      SuperscriptBox["m1", "2"]}]}]], ",", 
   FractionBox[
    RowBox[{"c", " ", "m1", " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", 
       RowBox[{"b", " ", "m1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "m1"}]}], ")"}], " ", 
     "NN"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["b", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m1"}], ")"}], " ", "m1"}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
      SuperscriptBox["m1", "2"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.779632235759595*^9, 3.779632273766386*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"ebfd2172-f0b7-4678-823c-270968c3875a"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1280, 705},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 348, 5, 69, "Chapter",ExpressionUUID->"940d0924-b3db-414a-a33c-6ec538fcc310"],
Cell[931, 29, 680, 13, 104, "Text",ExpressionUUID->"6394263a-c8cd-45da-a01f-6882136e57bb"],
Cell[CellGroupData[{
Cell[1636, 46, 152, 3, 67, "Section",ExpressionUUID->"4c7101bd-4e34-4993-8aaa-044fd4c64dfb"],
Cell[1791, 51, 278, 6, 35, "Text",ExpressionUUID->"cac82839-0425-4657-beae-714f9f3b4762"],
Cell[CellGroupData[{
Cell[2094, 61, 164, 3, 54, "Subsection",ExpressionUUID->"36130cb1-d4ae-43fd-8be1-f312d15c206c"],
Cell[2261, 66, 302, 7, 35, "Text",ExpressionUUID->"8a7a3ac2-e277-433f-a15f-3b98591d2077"],
Cell[2566, 75, 644, 18, 52, "Input",ExpressionUUID->"ea60d03e-40cf-4055-a2de-8fb96db34828"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3247, 98, 182, 3, 54, "Subsection",ExpressionUUID->"cbbe718a-3c34-42f9-b160-ce352b330adc"],
Cell[3432, 103, 294, 7, 35, "Text",ExpressionUUID->"5904e29f-9d79-4bd4-af7f-a631c637fdbe"],
Cell[3729, 112, 738, 21, 27, "DisplayFormulaNumbered",ExpressionUUID->"72cc1412-d028-41c8-8f52-0f801424fdad"],
Cell[4470, 135, 335, 7, 35, "Text",ExpressionUUID->"358879e3-74ff-4dfa-a7f6-c631b07ec84b"],
Cell[4808, 144, 1853, 52, 136, "Input",ExpressionUUID->"9f539059-408f-49be-b629-d66957336cae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6698, 201, 165, 3, 54, "Subsection",ExpressionUUID->"3a8a7a4a-93ac-4618-b752-e9b505bafb3f"],
Cell[6866, 206, 278, 4, 35, "Text",ExpressionUUID->"6fc3904f-e73f-4883-b38b-ead7b3d96f50"],
Cell[7147, 212, 562, 12, 30, "Input",ExpressionUUID->"36c622d7-d0b1-45a0-a3ef-877a83785ad3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7758, 230, 210, 4, 53, "Section",ExpressionUUID->"a205b9d2-82a7-4b6c-bb2d-9784965e0289"],
Cell[7971, 236, 341, 7, 35, "Text",ExpressionUUID->"31e5ded2-b238-486b-b0ef-3e119318c1f5"],
Cell[CellGroupData[{
Cell[8337, 247, 212, 4, 54, "Subsection",ExpressionUUID->"1dc936fe-7d73-41cd-bf92-62facfa1c8ba"],
Cell[8552, 253, 270, 4, 35, "Text",ExpressionUUID->"1e9f820f-f558-4a0d-a1e8-2f7985af3958"],
Cell[8825, 259, 750, 16, 52, "Input",ExpressionUUID->"bcad71b3-9cdd-4fd9-b879-5c4132db76d5"],
Cell[9578, 277, 303, 6, 35, "Text",ExpressionUUID->"80902e9f-1c98-4868-9306-acc1af420306"],
Cell[CellGroupData[{
Cell[9906, 287, 1936, 55, 94, "Input",ExpressionUUID->"5cbd08eb-4148-4e35-8f63-0d66c626382d"],
Cell[11845, 344, 687, 9, 34, "Output",ExpressionUUID->"f9154531-ddfb-4c8d-8c7a-e5319daf4ec5"],
Cell[12535, 355, 871, 14, 34, "Output",ExpressionUUID->"07e19a59-0eb4-4d25-9d89-2de18073f329"],
Cell[13409, 371, 926, 16, 34, "Output",ExpressionUUID->"82060728-cc16-4d99-ae46-23101a3515bd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14384, 393, 168, 3, 38, "Subsection",ExpressionUUID->"96049705-51c5-4e99-b93e-a4d7250b266b"],
Cell[14555, 398, 284, 4, 35, "Text",ExpressionUUID->"2c832c1b-9758-4bf9-8986-b3b7567ff110"],
Cell[14842, 404, 1122, 27, 30, "Input",ExpressionUUID->"aa565f15-1906-404d-9cc3-522f0a6c8e7a"],
Cell[15967, 433, 189, 3, 35, "Text",ExpressionUUID->"5f53b19a-4191-4eb7-b07c-ab221db3dbd3"]
}, Closed]],
Cell[CellGroupData[{
Cell[16193, 441, 399, 6, 38, "Subsection",ExpressionUUID->"e3290809-dfd0-4130-8ef8-0eb2bf74d235"],
Cell[16595, 449, 943, 26, 35, "Text",ExpressionUUID->"4bd71a24-7bd5-4049-8dce-b977e0aec2ce"],
Cell[17541, 477, 1792, 42, 94, "Input",ExpressionUUID->"b260704b-9834-4a0e-a8b2-f80c71ab9db7"],
Cell[19336, 521, 296, 7, 35, "Text",ExpressionUUID->"a50bf5e8-84f8-4efc-8bc2-73028a22d41e"],
Cell[CellGroupData[{
Cell[19657, 532, 648, 12, 30, "Input",ExpressionUUID->"69067e81-82d3-46e8-a223-0adf1e32140f"],
Cell[20308, 546, 43337, 1110, 635, "Output",ExpressionUUID->"c6e881c6-b9e0-4399-a094-1ad916f0fe88"]
}, Open  ]],
Cell[63660, 1659, 810, 23, 35, "Text",ExpressionUUID->"ed5a072e-4278-464d-bb52-a54089cc0c03"],
Cell[CellGroupData[{
Cell[64495, 1686, 646, 12, 30, "Input",ExpressionUUID->"c5f5ff03-0d5a-48d9-9c3d-283e120bd56a"],
Cell[65144, 1700, 158309, 4096, 2404, "Output",ExpressionUUID->"80e3b4d0-e64b-4f97-82a2-5197c3a6e98e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[223514, 5803, 173, 3, 53, "Section",ExpressionUUID->"63219ee5-c517-4812-a615-13fb63ec8140"],
Cell[223690, 5808, 248, 6, 35, "Text",ExpressionUUID->"a510ea14-6358-4d6d-a82f-2654143e4c31"],
Cell[CellGroupData[{
Cell[223963, 5818, 240, 4, 54, "Subsection",ExpressionUUID->"7194b5a5-1783-44e1-896e-1e6b068129e1"],
Cell[224206, 5824, 892, 23, 38, "Text",ExpressionUUID->"6a48abec-a6a1-4042-b268-9b265d2f5271"],
Cell[CellGroupData[{
Cell[225123, 5851, 1484, 37, 73, "Input",ExpressionUUID->"7d111b00-1c01-43a9-9df4-c8a2bbfcc221"],
Cell[226610, 5890, 1549, 41, 53, "Output",ExpressionUUID->"b98d851d-0d03-4377-8e2d-0a888215c1be"],
Cell[228162, 5933, 954, 21, 55, "Output",ExpressionUUID->"da84bb95-e0be-44df-8814-56ac6661f86e"],
Cell[229119, 5956, 1556, 45, 53, "Output",ExpressionUUID->"b36e0e5e-b215-41a9-a368-7816d12dd35a"]
}, Open  ]],
Cell[230690, 6004, 286, 7, 35, "Text",ExpressionUUID->"1aff7ccb-62e3-4408-b61d-4d8deab841cb"],
Cell[CellGroupData[{
Cell[231001, 6015, 2529, 53, 73, "Input",ExpressionUUID->"566d6152-ff1f-49e9-8367-f7e4acacfbc4"],
Cell[233533, 6070, 801, 11, 34, "Output",ExpressionUUID->"a10f5413-97d4-4d8f-be2b-f47d1ccc3c81"],
Cell[234337, 6083, 1474, 34, 34, "Output",ExpressionUUID->"98bfb8f2-a8c9-4913-aa93-541af29fe179"]
}, Open  ]],
Cell[235826, 6120, 183, 3, 35, "Text",ExpressionUUID->"ef82f3c2-cbff-4682-8a9f-05a473d04bdd"]
}, Closed]],
Cell[CellGroupData[{
Cell[236046, 6128, 541, 15, 38, "Subsection",ExpressionUUID->"32ab533a-2732-4bba-9bae-ccb80b32d6be"],
Cell[236590, 6145, 1079, 28, 38, "Text",ExpressionUUID->"3a25facb-24b6-482f-a5cf-cdd412162673"],
Cell[CellGroupData[{
Cell[237694, 6177, 1384, 35, 52, "Input",ExpressionUUID->"7f2cd66f-7215-4a8d-9116-da58086b2575"],
Cell[239081, 6214, 1978, 59, 60, "Output",ExpressionUUID->"0bc8ccce-2b55-4e38-ac46-4ca8ac7de38c"],
Cell[241062, 6275, 6459, 202, 210, "Output",ExpressionUUID->"9d804a02-cfd8-4498-bb3f-73cdf31e3f5a"]
}, Open  ]],
Cell[247536, 6480, 177, 3, 35, "Text",ExpressionUUID->"dd08f508-464c-4c26-90c3-9cd0abd9267a"],
Cell[CellGroupData[{
Cell[247738, 6487, 2623, 56, 73, "Input",ExpressionUUID->"973f4128-83da-41e5-93a5-19c76ca03c01"],
Cell[250364, 6545, 5299, 153, 254, "Output",ExpressionUUID->"83778319-e7bd-480b-8b7a-99ab47814cf2"],
Cell[255666, 6700, 850, 12, 34, "Output",ExpressionUUID->"f60ae27c-4ea0-447a-9c6e-d16fafd7473a"]
}, Open  ]],
Cell[256531, 6715, 243, 6, 35, "Text",ExpressionUUID->"1216e687-8cd9-4bfb-9ff0-259ee5fb31f4"]
}, Closed]],
Cell[CellGroupData[{
Cell[256811, 6726, 231, 5, 38, "Subsection",ExpressionUUID->"e6dd43c7-afc0-411e-bf64-b34dc9546694"],
Cell[257045, 6733, 1075, 27, 38, "Text",ExpressionUUID->"85bb801d-6205-4fd6-9033-12d8394e037b"],
Cell[CellGroupData[{
Cell[258145, 6764, 2965, 77, 73, "Input",ExpressionUUID->"401d74cc-e5cc-4ae1-9c1d-8cdc7d622def"],
Cell[261113, 6843, 2413, 61, 56, "Output",ExpressionUUID->"9684c92b-1e50-43ee-b51d-2dcee85f3cde"],
Cell[263529, 6906, 8128, 215, 188, "Output",ExpressionUUID->"7c7b5aa8-f760-41ff-b747-89b666716738"]
}, Open  ]],
Cell[271672, 7124, 286, 7, 35, "Text",ExpressionUUID->"14f220c0-d0ab-459b-a819-4d5087e66ad5"],
Cell[CellGroupData[{
Cell[271983, 7135, 9183, 275, 178, "Input",ExpressionUUID->"24128f29-206b-4040-a906-1d63ffb15aed"],
Cell[281169, 7412, 591, 8, 34, "Output",ExpressionUUID->"eb8553ba-30bd-47f2-92a9-b28c91441596"],
Cell[281763, 7422, 593, 8, 34, "Output",ExpressionUUID->"c6ef389d-afb2-4519-a830-614a0a36b8c4"],
Cell[282359, 7432, 593, 8, 34, "Output",ExpressionUUID->"59123c76-2700-4559-b80a-95499761976b"]
}, Open  ]],
Cell[282967, 7443, 377, 7, 35, "Text",ExpressionUUID->"1a926351-4aed-4893-8521-eb679b0df3ca"],
Cell[CellGroupData[{
Cell[283369, 7454, 2544, 57, 94, "Input",ExpressionUUID->"58e5bc14-d9aa-4d84-97ba-f741183e617b"],
Cell[285916, 7513, 445, 7, 34, "Output",ExpressionUUID->"1dc46c78-9731-49f1-aca4-5fec5b8ca797"],
Cell[286364, 7522, 1107, 29, 52, "Output",ExpressionUUID->"66f01b4a-62d5-4a90-a3e2-9d18e5c3be59"]
}, Open  ]],
Cell[287486, 7554, 235, 6, 35, "Text",ExpressionUUID->"22e0dba2-dc74-4860-ad46-860e57d9e166"],
Cell[CellGroupData[{
Cell[287746, 7564, 2091, 49, 52, "Input",ExpressionUUID->"64101430-9932-4f9e-ab07-eb3eef0a167d"],
Cell[289840, 7615, 473, 6, 34, "Output",ExpressionUUID->"224d06b9-b072-4289-ad75-addb948db36a"],
Cell[290316, 7623, 92929, 2147, 2634, "Output",ExpressionUUID->"569da567-0522-4173-82f5-8b1db8d446d4"]
}, Open  ]],
Cell[383260, 9773, 290, 6, 35, "Text",ExpressionUUID->"76ef33b9-c2aa-4395-b5c2-b4577c64b825"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[383611, 9786, 316, 6, 58, "Chapter",ExpressionUUID->"4d07a271-eef4-406d-94fd-461d638c4fc7"],
Cell[383930, 9794, 1956, 46, 107, "Text",ExpressionUUID->"638991e9-f080-45fe-a3fa-7602450efa84"],
Cell[CellGroupData[{
Cell[385911, 9844, 152, 3, 67, "Section",ExpressionUUID->"fbd45abf-9b70-43fd-bd52-4780fa4f474c"],
Cell[386066, 9849, 329, 7, 35, "Text",ExpressionUUID->"d00a19a3-5f5d-4bfb-92bf-57d0fba915ff"],
Cell[CellGroupData[{
Cell[386420, 9860, 466, 7, 54, "Subsection",ExpressionUUID->"ec84931e-830c-46e4-83df-d635d9661b37"],
Cell[386889, 9869, 509, 9, 58, "Text",ExpressionUUID->"4c6834be-5f0a-4edb-9832-912c5e9773f7"],
Cell[387401, 9880, 1808, 43, 115, "Input",ExpressionUUID->"a8349a8b-8643-4170-a25d-3684c603eb68"],
Cell[389212, 9925, 627, 17, 38, "Text",ExpressionUUID->"17db2daf-8f9d-43ef-b33c-ec0a6da5a17d"],
Cell[389842, 9944, 274, 6, 30, "Input",ExpressionUUID->"6ca53dba-45c7-4a28-83a2-9ef73d320cc9"],
Cell[390119, 9952, 181, 3, 35, "Text",ExpressionUUID->"c1462769-8397-4998-80a9-08307c39e5cd"],
Cell[390303, 9957, 336, 8, 30, "Input",ExpressionUUID->"96da18cb-31fa-4fd3-9d47-8325f0d7d793"],
Cell[390642, 9967, 1144, 24, 58, "Text",ExpressionUUID->"f7be7bf2-81f0-4c18-ae08-3891dd8dd583"],
Cell[391789, 9993, 1124, 34, 73, "Input",ExpressionUUID->"27fe3c7b-86fd-48b3-8ece-22e0a976e1e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392950, 10032, 515, 8, 54, "Subsection",ExpressionUUID->"4bd792a7-8aa8-49be-8a74-b1aca31c26fd"],
Cell[393468, 10042, 1318, 41, 35, "Text",ExpressionUUID->"1a266664-7490-47bd-b6bb-d0c16bfcb5e1"],
Cell[394789, 10085, 3791, 102, 178, "Input",ExpressionUUID->"be3e8356-601d-4a99-9035-bc0c32738495"],
Cell[398583, 10189, 367, 8, 35, "Text",ExpressionUUID->"de0aec7d-5187-4a1a-b1c3-65881402a998"],
Cell[398953, 10199, 4217, 118, 178, "Input",ExpressionUUID->"65088690-4f4a-48c6-ae45-2e255f65a1f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[403207, 10322, 294, 4, 54, "Subsection",ExpressionUUID->"1a53f039-3f57-4fac-86b8-8eb82780e921"],
Cell[403504, 10328, 1198, 33, 58, "Text",ExpressionUUID->"9a1b6df3-76d5-4391-84df-975ac7c4550d"],
Cell[404705, 10363, 3565, 98, 115, "Input",ExpressionUUID->"19b52438-7363-4fd4-bfea-a488c292ee34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408307, 10466, 391, 6, 54, "Subsection",ExpressionUUID->"6fb18aac-a207-4687-b517-589b4aefa9d6"],
Cell[408701, 10474, 323, 6, 35, "Text",ExpressionUUID->"b302431f-30b9-442e-b7a6-2a547b1699a2"],
Cell[409027, 10482, 2058, 50, 52, "Input",ExpressionUUID->"eae68ca2-55e3-4d25-aab4-35e64714de08"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[411134, 10538, 679, 17, 57, "Section",ExpressionUUID->"e314ba18-6e87-4a46-89d1-756c0c04432b"],
Cell[411816, 10557, 1247, 29, 58, "Text",ExpressionUUID->"5b89b729-82f3-46ee-aea5-9da315a4a40f"],
Cell[CellGroupData[{
Cell[413088, 10590, 173, 3, 54, "Subsection",ExpressionUUID->"145d8d99-2c48-41c0-a773-f7d06937ed0d"],
Cell[413264, 10595, 702, 16, 35, "Text",ExpressionUUID->"d3d1b287-79ae-42d3-be7e-9928e2c7bd99"],
Cell[413969, 10613, 1919, 48, 136, "Input",ExpressionUUID->"c6c17fef-9268-48e9-aa2f-6c02324e6a5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[415925, 10666, 240, 5, 38, "Subsection",ExpressionUUID->"2cc63d26-4b8b-4c08-afcd-59eed941ed67"],
Cell[416168, 10673, 785, 22, 35, "Text",ExpressionUUID->"568f9792-5d03-4a87-8ba0-bc1d9f4059d7"],
Cell[CellGroupData[{
Cell[416978, 10699, 1360, 28, 30, "Input",ExpressionUUID->"aadcefc7-e310-4f74-81ef-5622dc346f45"],
Cell[418341, 10729, 12679, 328, 243, "Output",ExpressionUUID->"5ac6e3aa-0bac-41e9-9cb3-77e60914182f"]
}, Open  ]],
Cell[431035, 11060, 864, 23, 35, "Text",ExpressionUUID->"131254b2-3171-4ddf-bc96-d8f97ac3c49f"],
Cell[CellGroupData[{
Cell[431924, 11087, 1045, 26, 52, "Input",ExpressionUUID->"b6272d87-6e5f-4e76-b541-6443d8cad280"],
Cell[432972, 11115, 1183, 33, 52, "Output",ExpressionUUID->"d0d2a2f3-710b-4d7b-9949-0fe11812c433"],
Cell[434158, 11150, 927, 24, 52, "Output",ExpressionUUID->"3a247de3-1d03-460e-a4e8-2949da551e55"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[435134, 11180, 285, 4, 38, "Subsection",ExpressionUUID->"148cf724-1e80-4cb3-b7e3-26b57be0dd52"],
Cell[435422, 11186, 1847, 56, 35, "Text",ExpressionUUID->"928f6164-7b9f-4b92-bd6c-e398e6b4b1cf"],
Cell[CellGroupData[{
Cell[437294, 11246, 682, 12, 30, "Input",ExpressionUUID->"3561f8e0-fc1d-4fb0-82a4-c214db3aaaef"],
Cell[437979, 11260, 1446, 38, 57, "Output",ExpressionUUID->"1f44b7ba-00e4-422b-a50b-f6030a678934"]
}, Open  ]],
Cell[439440, 11301, 593, 14, 35, "Text",ExpressionUUID->"5af9e1e2-2545-4ff0-9d3d-4de7eab06c7e"],
Cell[CellGroupData[{
Cell[440058, 11319, 728, 17, 30, "Input",ExpressionUUID->"0afd36a6-34d2-488e-95d1-9258a422209c"],
Cell[440789, 11338, 932, 25, 56, "Output",ExpressionUUID->"d2bdbfea-4d26-4701-8af9-65204ca0b7ba"]
}, Open  ]],
Cell[441736, 11366, 453, 12, 35, "Text",ExpressionUUID->"e249e95f-a9a4-4fa2-bf79-0371ce23c551"],
Cell[CellGroupData[{
Cell[442214, 11382, 271, 6, 30, "Input",ExpressionUUID->"160ea8ca-317c-4143-9af8-96256ae58f3e"],
Cell[442488, 11390, 306, 7, 52, "Output",ExpressionUUID->"83db78cf-6b96-4dc6-92e2-84d8f9a89a57"]
}, Open  ]],
Cell[442809, 11400, 333, 7, 35, "Text",ExpressionUUID->"84c00546-15e1-41cc-93ea-ec14f140d8b2"],
Cell[CellGroupData[{
Cell[443167, 11411, 653, 11, 30, "Input",ExpressionUUID->"6417ab0c-b9fe-4838-a74f-c252790e6e4d"],
Cell[443823, 11424, 833, 18, 55, "Output",ExpressionUUID->"cec0ae54-5fc6-4a63-a530-4a9bf36ba5eb"]
}, Open  ]],
Cell[444671, 11445, 502, 13, 35, "Text",ExpressionUUID->"316c0702-81e0-4705-883d-992168e9477b"],
Cell[CellGroupData[{
Cell[445198, 11462, 472, 10, 30, "Input",ExpressionUUID->"1a555a71-7ed1-4fcc-b62d-a78a2ea9de08"],
Cell[445673, 11474, 9498, 268, 237, "Output",ExpressionUUID->"7ab392b4-a372-4446-86ab-76616a7d82c0"]
}, Open  ]],
Cell[455186, 11745, 395, 6, 35, "Text",ExpressionUUID->"b6d97a9e-bdfe-46af-8442-b7225165fac9"],
Cell[CellGroupData[{
Cell[455606, 11755, 3862, 112, 120, "Input",ExpressionUUID->"9b0c8aa5-d78c-4a03-b18d-8ea653f5a6c6"],
Cell[459471, 11869, 573, 8, 34, "Output",ExpressionUUID->"0f8c47c9-2c6d-4597-bcf1-8c6d56cd58e8"],
Cell[460047, 11879, 1847, 49, 59, "Output",ExpressionUUID->"23338437-45dc-41f1-9d1c-ad3e9d042e10"]
}, Open  ]],
Cell[461909, 11931, 617, 17, 35, "Text",ExpressionUUID->"186db274-ce7b-447e-aaa5-5d350fcc6bd9"],
Cell[462529, 11950, 1324, 43, 50, "Input",ExpressionUUID->"fcc4a5cd-12ae-49f9-b8ad-6caece02f40e"]
}, Closed]],
Cell[CellGroupData[{
Cell[463890, 11998, 243, 4, 38, "Subsection",ExpressionUUID->"c901fa94-ed9a-4eaf-aa45-adccf703fc11"],
Cell[464136, 12004, 1961, 52, 58, "Text",ExpressionUUID->"621bd616-1ee3-4f96-ac06-0bfa4a52d825"],
Cell[CellGroupData[{
Cell[466122, 12060, 2169, 59, 73, "Input",ExpressionUUID->"ccaf0740-5418-4362-8545-265c6619f1a3"],
Cell[468294, 12121, 662, 17, 52, "Output",ExpressionUUID->"6ee2d49e-aa4f-46f5-8970-8db950ba28d1"]
}, Open  ]],
Cell[468971, 12141, 270, 6, 35, "Text",ExpressionUUID->"6fa2b8ee-cb9a-45a7-804d-88c04b44493b"],
Cell[CellGroupData[{
Cell[469266, 12151, 886, 27, 30, "Input",ExpressionUUID->"cd8a3092-9d30-4da4-bff4-5d1edd1e4a65"],
Cell[470155, 12180, 318, 4, 34, "Output",ExpressionUUID->"1d1f6660-184d-4e83-806a-df8698ea7ad2"]
}, Open  ]],
Cell[470488, 12187, 1406, 36, 61, "Text",ExpressionUUID->"34761677-7859-4c15-9767-b8cad03831dc"],
Cell[CellGroupData[{
Cell[471919, 12227, 602, 16, 30, "Input",ExpressionUUID->"82e0ff33-8782-49f6-b0dc-0fd468cda70c"],
Cell[472524, 12245, 224, 3, 34, "Output",ExpressionUUID->"2512c74b-1fc3-405c-a389-089fec1cfb38"]
}, Open  ]],
Cell[472763, 12251, 343, 5, 35, "Text",ExpressionUUID->"3c42577b-610a-436c-9667-90e78d6c7eeb"],
Cell[CellGroupData[{
Cell[473131, 12260, 2923, 78, 94, "Input",ExpressionUUID->"3e032631-9a5a-463d-9d82-0e233142c5a8"],
Cell[476057, 12340, 249, 4, 34, "Output",ExpressionUUID->"5e16bde3-71ae-47f4-981e-5676b1d7ee29"],
Cell[476309, 12346, 250, 4, 34, "Output",ExpressionUUID->"06a9d0fa-ebd7-41b9-91c7-45124f75e471"],
Cell[476562, 12352, 249, 4, 34, "Output",ExpressionUUID->"7ea797ed-9a3a-41d7-a367-1361f9d922b1"],
Cell[476814, 12358, 252, 4, 34, "Output",ExpressionUUID->"35219558-dcf8-470a-955a-810f82b363e3"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[477127, 12369, 721, 17, 57, "Section",ExpressionUUID->"019d8a03-7f84-4f0f-920e-9084c34722f7"],
Cell[477851, 12388, 1250, 28, 58, "Text",ExpressionUUID->"dd81369c-3fca-4a41-91a0-a4227481cc2c"],
Cell[CellGroupData[{
Cell[479126, 12420, 173, 3, 54, "Subsection",ExpressionUUID->"ff6ef61d-5386-44a1-b397-e40ca5d59df5"],
Cell[479302, 12425, 405, 8, 35, "Text",ExpressionUUID->"b5bb47bf-0f77-4557-9300-17123a8d9fa4"],
Cell[479710, 12435, 1810, 46, 136, "Input",ExpressionUUID->"125e4a82-245d-4143-89a5-75550a2597e7"]
}, Closed]],
Cell[CellGroupData[{
Cell[481557, 12486, 240, 5, 38, "Subsection",ExpressionUUID->"cf274a3b-fa72-4f52-8343-14e93b2efc39"],
Cell[481800, 12493, 938, 25, 35, "Text",ExpressionUUID->"b7cfafd1-2199-4ebf-9a7a-af132d0dc313"],
Cell[CellGroupData[{
Cell[482763, 12522, 1230, 27, 30, "Input",ExpressionUUID->"9c8986a5-da9f-4a97-be77-111f1808388c"],
Cell[483996, 12551, 61118, 1517, 1024, "Output",ExpressionUUID->"eb1d70ca-a40a-476e-94fa-f85fc0eacf69"]
}, Open  ]],
Cell[545129, 14071, 961, 24, 35, "Text",ExpressionUUID->"1f7f351c-afb1-4166-9a6d-a4d607208250"],
Cell[CellGroupData[{
Cell[546115, 14099, 1027, 26, 52, "Input",ExpressionUUID->"8158345a-7892-4ec1-94fb-6473799adbbc"],
Cell[547145, 14127, 1556, 43, 52, "Output",ExpressionUUID->"8975b2cf-93bd-4bea-9ab2-3b9592da46d5"],
Cell[548704, 14172, 1281, 33, 52, "Output",ExpressionUUID->"1d8f7f15-bc50-44ed-ac9e-d45f09183896"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[550034, 14211, 283, 4, 38, "Subsection",ExpressionUUID->"c82237c6-6444-4af0-a20f-0de3024a51c3"],
Cell[550320, 14217, 1704, 51, 35, "Text",ExpressionUUID->"ff27d819-2fc6-4f66-bd84-92ad7ca8baac"],
Cell[CellGroupData[{
Cell[552049, 14272, 640, 11, 30, "Input",ExpressionUUID->"f6b161f8-79bf-4224-a2e0-beca163ca28a"],
Cell[552692, 14285, 18995, 467, 290, "Output",ExpressionUUID->"4aaa05f8-9026-4338-bc70-853902f583c8"]
}, Open  ]],
Cell[571702, 14755, 620, 17, 35, "Text",ExpressionUUID->"88587eb1-1fc1-40d8-a352-b46a1aeb95e4"],
Cell[CellGroupData[{
Cell[572347, 14776, 880, 22, 30, "Input",ExpressionUUID->"d166ceb0-3d90-4f60-8199-05908d2a01c9"],
Cell[573230, 14800, 30631, 797, 497, "Output",ExpressionUUID->"83d78a4c-a127-418a-a256-8e2e226d2fbf"]
}, Open  ]],
Cell[603876, 15600, 339, 7, 35, "Text",ExpressionUUID->"aa297184-89a9-4449-a89f-069471acead0"],
Cell[CellGroupData[{
Cell[604240, 15611, 552, 10, 30, "Input",ExpressionUUID->"0211bb7f-af08-437b-a246-b6f3f8ec3e98"],
Cell[604795, 15623, 21407, 549, 359, "Output",ExpressionUUID->"0fe938c9-c00a-4a4d-accb-00f6f47bb582"]
}, Open  ]],
Cell[626217, 16175, 668, 18, 35, "Text",ExpressionUUID->"850938ef-b1d0-4b2a-87a1-1351b19a5701"],
Cell[CellGroupData[{
Cell[626910, 16197, 559, 10, 30, "Input",ExpressionUUID->"c62f96e4-d7f2-4e6f-a0d7-b7e3d07b4be4"],
Cell[627472, 16209, 15333, 390, 197, "Output",ExpressionUUID->"5d8d2af6-b761-482a-bbe3-d47d62965211"]
}, Open  ]],
Cell[642820, 16602, 599, 18, 35, "Text",ExpressionUUID->"2cbac659-8a11-4e5e-9d7e-3b494c9539d8"],
Cell[CellGroupData[{
Cell[643444, 16624, 424, 10, 30, "Input",ExpressionUUID->"bad396b4-7636-4f00-8e10-37d9d63094be"],
Cell[643871, 16636, 1220, 40, 53, "Output",ExpressionUUID->"5728093e-04fe-479d-a4d1-059bfd66d3b6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[645140, 16682, 243, 4, 38, "Subsection",ExpressionUUID->"aa2ff25d-231c-4d56-99ee-37c8a0b19cf4"],
Cell[645386, 16688, 674, 14, 61, "Text",ExpressionUUID->"96b3003b-b95f-42e9-a4a1-1a8d8b234c00"],
Cell[CellGroupData[{
Cell[646085, 16706, 535, 13, 30, "Input",ExpressionUUID->"2aec8619-8895-41ca-b1f3-5a3f0e40257d"],
Cell[646623, 16721, 226, 3, 34, "Output",ExpressionUUID->"074622c3-f1ce-4232-8c40-68e6c274b6c3"]
}, Open  ]],
Cell[646864, 16727, 274, 4, 35, "Text",ExpressionUUID->"9f76a25e-f46d-441c-a546-8363a37d887b"],
Cell[647141, 16733, 2224, 58, 94, "Input",ExpressionUUID->"29b9259f-8529-4937-a660-d5b60460acb7"]
}, Closed]],
Cell[CellGroupData[{
Cell[649402, 16796, 196, 3, 38, "Subsection",ExpressionUUID->"9ddf3096-2e33-45c0-a0a3-d4129be17037"],
Cell[649601, 16801, 283, 7, 35, "Text",ExpressionUUID->"99b7a097-b07f-419e-adba-74036f88d6bd"],
Cell[CellGroupData[{
Cell[649909, 16812, 602, 17, 45, "Subsubsection",ExpressionUUID->"c971a31b-a24c-4fa5-9540-c8382208788a"],
Cell[650514, 16831, 1039, 29, 35, "Text",ExpressionUUID->"b241eeb6-72b2-4ad2-9497-494da3facfdf"],
Cell[CellGroupData[{
Cell[651578, 16864, 908, 26, 73, "Input",ExpressionUUID->"d4162283-543a-42db-83a6-52cd3ae729b6"],
Cell[652489, 16892, 3884, 119, 110, "Output",ExpressionUUID->"dd5d0065-2bc0-4083-9fbd-86e48269719e"],
Cell[656376, 17013, 1723, 56, 60, "Output",ExpressionUUID->"4a080953-c69f-4a65-a689-28a492e2ec8f"],
Cell[658102, 17071, 6519, 208, 212, "Output",ExpressionUUID->"d969c88e-2f83-4424-98ba-3a5d62ac1393"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[664694, 17287, 501, 12, 57, "Section",ExpressionUUID->"e2cb4054-b452-4c0c-9f7f-96c1da34ca27"],
Cell[665198, 17301, 895, 17, 58, "Text",ExpressionUUID->"c283b160-4e5d-4840-81c8-f1e18fe06616"],
Cell[CellGroupData[{
Cell[666118, 17322, 173, 3, 54, "Subsection",ExpressionUUID->"23267e97-8cf2-4967-8ccf-b59b05181745"],
Cell[666294, 17327, 395, 7, 35, "Text",ExpressionUUID->"295ed3f9-84ce-429e-8579-c6c50690b557"],
Cell[666692, 17336, 2367, 64, 136, "Input",ExpressionUUID->"ea1c5440-4fb3-4fd4-b977-18ef4a6c0f1a"]
}, Closed]],
Cell[CellGroupData[{
Cell[669096, 17405, 266, 6, 38, "Subsection",ExpressionUUID->"2c1a1957-80b5-4e95-bc8c-69bdea3153d2"],
Cell[669365, 17413, 742, 21, 35, "Text",ExpressionUUID->"0c1d599b-1481-46a5-a208-06638ec6d82a"],
Cell[CellGroupData[{
Cell[670132, 17438, 1058, 24, 30, "Input",ExpressionUUID->"a9b5816c-c823-4838-bd61-beaf8200f2a3"],
Cell[671193, 17464, 72209, 1722, 1263, "Output",ExpressionUUID->"0ea9b951-31b0-461d-8465-ad0f9df34a7a"]
}, Open  ]],
Cell[743417, 19189, 864, 23, 35, "Text",ExpressionUUID->"66219dde-870b-4b2a-8c07-16a7972c3367"],
Cell[CellGroupData[{
Cell[744306, 19216, 912, 24, 52, "Input",ExpressionUUID->"c0ec1881-c4d2-4bd4-a5a3-0cdec07498ee"],
Cell[745221, 19242, 1870, 55, 52, "Output",ExpressionUUID->"49e3e481-8e27-42f2-b28e-98b93e0f1981"],
Cell[747094, 19299, 1216, 32, 52, "Output",ExpressionUUID->"026de547-5c5e-423b-b38a-e2a994011f7a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[748359, 19337, 285, 4, 38, "Subsection",ExpressionUUID->"d6bca687-8239-48a8-826b-2f9006ea6dfc"],
Cell[748647, 19343, 1276, 41, 35, "Text",ExpressionUUID->"9ab253c4-48f6-41f0-a436-69555545d323"],
Cell[CellGroupData[{
Cell[749948, 19388, 642, 13, 30, "Input",ExpressionUUID->"82a4c939-0271-41c1-9b55-0392b25dac4e"],
Cell[750593, 19403, 20959, 508, 336, "Output",ExpressionUUID->"78b64ac2-52e8-4ecc-ac4a-dc7ae2f813c5"]
}, Open  ]],
Cell[771567, 19914, 587, 16, 35, "Text",ExpressionUUID->"524c31c9-f82a-4280-943f-7d694e383544"],
Cell[CellGroupData[{
Cell[772179, 19934, 711, 20, 30, "Input",ExpressionUUID->"880c0f19-935c-4417-96a1-c2a5c4e99170"],
Cell[772893, 19956, 38473, 951, 589, "Output",ExpressionUUID->"e027006e-dbaa-4772-b40a-c8bbeb2a2af0"]
}, Open  ]],
Cell[811381, 20910, 289, 7, 35, "Text",ExpressionUUID->"6eaa3306-0c00-4acc-b30a-6d15cf077c9f"],
Cell[CellGroupData[{
Cell[811695, 20921, 548, 10, 30, "Input",ExpressionUUID->"1e9518a9-ac16-4eff-b353-93cd9a16aa07"],
Cell[812246, 20933, 24804, 635, 382, "Output",ExpressionUUID->"f949f86a-cf35-4ea9-ae86-ba24b9e7ecb8"]
}, Open  ]],
Cell[837065, 21571, 518, 16, 35, "Text",ExpressionUUID->"4b4098fa-0988-44dd-a3ac-4b8847f5b4fc"],
Cell[837586, 21589, 833, 18, 30, "Input",ExpressionUUID->"8bbc7405-733e-478a-a707-a9a6bc2bbb5c"]
}, Closed]],
Cell[CellGroupData[{
Cell[838456, 21612, 243, 4, 38, "Subsection",ExpressionUUID->"630ea868-8068-47dc-8017-e81e31c755d0"],
Cell[838702, 21618, 1965, 56, 60, "Text",ExpressionUUID->"1c857b44-9db4-4aab-91fe-f5f7ddccf113"],
Cell[CellGroupData[{
Cell[840692, 21678, 2346, 63, 94, "Input",ExpressionUUID->"59ea0431-8ec1-46e8-afec-94aa186d2e4f"],
Cell[843041, 21743, 870, 25, 52, "Output",ExpressionUUID->"03562ced-7a08-4604-9e41-8800d0a0962e"]
}, Open  ]],
Cell[843926, 21771, 510, 12, 35, "Text",ExpressionUUID->"b34e9c24-8e17-4996-8ada-657bbc932e51"],
Cell[CellGroupData[{
Cell[844461, 21787, 861, 27, 30, "Input",ExpressionUUID->"7daf5211-8abf-46de-88cf-072aefd1eba2"],
Cell[845325, 21816, 324, 5, 34, "Output",ExpressionUUID->"38d151d0-ad28-472e-a7e3-850cc4dba2d1"]
}, Open  ]],
Cell[845664, 21824, 871, 19, 58, "Text",ExpressionUUID->"5869c1fe-d0ab-4552-91cb-0b6da1c5a177"],
Cell[CellGroupData[{
Cell[846560, 21847, 1760, 45, 52, "Input",ExpressionUUID->"c8834714-5c66-4926-ac67-faa63e69274e"],
Cell[848323, 21894, 250, 4, 34, "Output",ExpressionUUID->"a36645b8-f8f7-4c21-90b8-a74fd910b90a"],
Cell[848576, 21900, 252, 4, 34, "Output",ExpressionUUID->"2adaf397-9070-4e1e-8737-79d8d74ad71f"]
}, Open  ]],
Cell[848843, 21907, 230, 4, 35, "Text",ExpressionUUID->"d7f85c55-6ed4-46a5-bdcd-9ec298df088a"],
Cell[849076, 21913, 2350, 64, 94, "Input",ExpressionUUID->"fee2216f-8516-4040-b51b-68f87c7605b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[851463, 21982, 196, 3, 54, "Subsection",ExpressionUUID->"70147637-b5d1-4681-9151-cf84be2533e2"],
Cell[851662, 21987, 283, 7, 35, "Text",ExpressionUUID->"6355265b-8536-45b1-a452-b2430587c2cf"],
Cell[CellGroupData[{
Cell[851970, 21998, 555, 17, 45, "Subsubsection",ExpressionUUID->"56bd4302-3c43-4150-8902-b96369d331f5"],
Cell[852528, 22017, 988, 28, 35, "Text",ExpressionUUID->"ea7a437b-9e5f-40c0-84ea-fda274e6c558"],
Cell[CellGroupData[{
Cell[853541, 22049, 852, 26, 73, "Input",ExpressionUUID->"6c7f4430-dba7-4f57-9abb-c728daee4537"],
Cell[854396, 22077, 1773, 56, 58, "Output",ExpressionUUID->"88af2e27-c9b1-40bc-9ad8-77b69a075a01"],
Cell[856172, 22135, 1066, 35, 56, "Output",ExpressionUUID->"e094007f-3656-46cf-974c-dd03d2d51eda"],
Cell[857241, 22172, 3421, 114, 103, "Output",ExpressionUUID->"ebfd2172-f0b7-4678-823c-270968c3875a"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


